Top-Quark Decay at Next-to-Next-to-Next-to-Leading Order in QCD

We present the first complete high-precision QCD corrections to the inclusive decay width $\mathrm{\Gamma}_t$, the $W$-helicity fractions $f_{\mathrm{L,R,0}}$ and semi-inclusive distributions for the top-quark decay process $t \rightarrow b + W^+ + X_{\mathrm{\tiny QCD}}$ at NNNLO in the strong coupling constant $\alpha_s$. In particular, the pure NNNLO QCD correction decreases the $\mathrm{\Gamma}_t$ by about $0.8\%$ of the previous NNLO result at the top-quark pole mass scale, exceeding the error estimated by the usual scale-variation prescription. After taking into account all sources of errors, we get $\mathrm{\Gamma}_t = 1.3148^{+0.003}_{-0.005} + 0.027\,(m_t - 172.69)\,\text{GeV} $, the error of which meets the request by future colliders. On the other hand, the NNNLO QCD effects on $f_{\mathrm{L,R,0}}$ are found to be much smaller, at the level of one per-mille for the dominating $f_{0}$, predestining them to act as precision observables for the top-quark decay process.

==> anc/README.md <==
See tutorial.nb for a basic usage.


==> anc/TopDecayWidth.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(* ::Input::Initialization:: *)
BeginPackage["TopDecayWidth`"];


(* ::Input::Initialization:: *)
DWInitialize::usage="DWInitialize[] prepare piecewise function of top decay width and as running. ";
DWInputParameter::usage = "DWInputParameter[key_] input parameters used, 'key' could be \"Gfermi\", \"MW\", \"MZ\" and \"asMZ\".";
TopDecayWidth::usage=
"TopDecayWidth[CurrentOrder, MT, \[Mu], BetaOrder], \n CurrentOrder is the perturbation order in QCD, i.e., could be \"LO\", \"NLO\", \"N2LO\" or \"N3LO\"; \nMT means the top-quark mass; \n \[Mu]  is the renormalization scale; \n BetaOrder is the perturbation order of beta function for the strong coupling constant, could be \"LO\", \"NLO\", \"N2LO\" or \"N3LO\". \"N3LO\" by default. If you would like to keep the \!\(\*FormBox[SubscriptBox[\(\[Alpha]\), \(s\)],
TraditionalForm]\) dependency explicitly, please set BetaOrder to None. 
";
GamBar::usage="GamBar[CurrentOrder, mX,mT,\[Mu],BetaOrder] returns the value of the integrand of the top-quark decay width with offshell W-boson effect w.r.t the integration measure \!\(\*FractionBox[\(d\\\ mX^2\), \(2  \[Pi]\)]\), where CurrentOrder is the perturbation order in QCD, i.e., could be \"LO\", \"NLO\", \"N2LO\" or \"N3LO\". mX is the square-root of the W-momentum square, apart from the Breit-Wigner factor \!\(\*FractionBox[\(2\\\ \\\ mW\\\ \*SubscriptBox[\(\[CapitalGamma]\), \(W\)]\), \(\*SuperscriptBox[\((\*SuperscriptBox[\(mW\), \(2\)] - \*SuperscriptBox[\(mX\), \(2\)])\), \(2\)] + \*SuperscriptBox[\(mW\), \(2\)]\\\ \*SubsuperscriptBox[\(\[CapitalGamma]\), \(W\), \(2\)]\)]\). mT is the top-quark mass, mW is the W-boson on-shell mass and \!\(\*SubscriptBox[\(\[CapitalGamma]\), \(W\)]\) is the W-boson decay width. \n \[Mu]  is the renormalization scale; \n BetaOrder is the perturbation order of beta function for the strong coupling constant, could be \"LO\", \"NLO\", \"N2LO\" or \"N3LO\". \"N3LO\" by default.";

GamBarGf1::usage="The same as GamBar[CurrentOrder, mX,mT,\[Mu]] except for the Fermi constant is set 1 and only the as-coefficient is returned.";


(* ::Input::Initialization:: *)
as::usage = "QCD strong coupling constant";
asV::usage = "asV[BetaOrder, \[Mu]] evaluate the strong coupling constant as at the renormalization scale \[Mu](GeV), using as(MZ) as boundary condition. BetaOrder determines the perturbative order of beta function in use, could be \"LO\", \"NLO\", \"N2LO\" or \"N3LO\". If you would like to keep the \!\(\*FormBox[SubscriptBox[\(\[Alpha]\), \(s\)],
TraditionalForm]\) dependency explicitly, please set BetaOrder to None.";


(* ::Input::Initialization:: *)
Begin["`Private`"];


(* ::Input::Initialization:: *)
$DWDirectory=DirectoryName[$InputFileName];


(* ::Input::Initialization:: *)
ClearAll[DWInputParameter];
DWInputParameter["Gfermi"]=1166379/100000000000;
DWInputParameter["MW"]=80377/1000;
DWInputParameter["MZ"]=911876/10000; (*as running*)
DWInputParameter["asMZ"]=1179/10000;


(* ::Input::Initialization:: *)
(*exp should have at least one row*)
(*prescription should 1 or -1, denotes x + I 0^+ or x - I 0^+*)
cqlog[x_,prescription_]:=If[Element[x,Reals]&&x<0, Log[Abs[x]] + prescription*I Pi ,Log[x]];
cqpower[x_,mu_,prescription_]:=If[Element[x,Reals]&&x<0, Power[Abs[x],mu]*Exp[prescription* I Pi*mu],Power[x,mu]];
CQEvaluateExpansion[exp_, x0_,prescription_:1]:=Fold[Inner[Times, #2, #1, Plus]&, exp, {Prepend[Power[cqlog[x0,prescription], Range[Length[exp]-1]], 1], Power[x0, Range[0, Length[exp[[1]]]-1]]}];
Attributes[CQEvaluateAsymptoticExpansion] = {Listable};
CQEvaluateAsymptoticExpansion[mu_ -> exp_, x0_, prescription_:1]:=cqpower[x0, mu,prescription]*CQEvaluateExpansion[exp, x0,prescription];


(* ::Input::Initialization:: *)
(*Load in asymptotic expansions once for all*)
ClearAll[Funcms];
Funcms=Block[{asyExp,segInfo,aslulist,sign,pres,seg},
asyExp=Get[FileNameJoin[{$DWDirectory,"asyexps.txt"}]];
segInfo={{1,1,{0,0,1/4}},{1,1,{1/4,1/2,3/4}},{-1,1,{3/4,1,1}}};
aslulist={1,as,as^2,as^2 Log[u2/mt^2], as^3, as^3 Log[u2/mt^2], as^3 Log[u2/mt^2]^2};
Piecewise[
{{$Failed,eta<=0},
{aslulist . Total/@Refine[CQEvaluateAsymptoticExpansion[asyExp[[All,1]],segInfo[[1]][[1]]*(eta-segInfo[[1]][[3,2]]),segInfo[[1]][[2]]],0<eta<=1/4], 0<eta<=1/4},{aslulist . Total/@Refine[CQEvaluateAsymptoticExpansion[asyExp[[All,2]],segInfo[[2]][[1]]*(eta-segInfo[[2]][[3,2]]),segInfo[[2]][[2]]],1/2<eta], 1/4<eta<=3/4},
{aslulist . Total/@Refine[CQEvaluateAsymptoticExpansion[asyExp[[All,3]],segInfo[[3]][[1]]*(eta-segInfo[[3]][[3,2]]),segInfo[[3]][[2]]],eta<1], 3/4<eta<1},
{$Failed,eta>=1}}]
];


(* ::Input::Initialization:: *)
(*Load in asymptotic expansions once for all*)
generateFuncms[file_]:=Block[{asyExp,segInfo,aslulist,sign,pres,seg},
asyExp=Get[FileNameJoin[{$DWDirectory,file}]];
segInfo={{1,1,{0,0,1/4}},{1,1,{1/4,1/2,3/4}},{-1,1,{3/4,1,1}}};
aslulist={1,as,as^2,as^2 Log[u2/mt^2], as^3, as^3 Log[u2/mt^2], as^3 Log[u2/mt^2]^2};
Piecewise[
{{$Failed,eta<=0},
{aslulist . Total/@Refine[CQEvaluateAsymptoticExpansion[asyExp[[All,1]],segInfo[[1]][[1]]*(eta-segInfo[[1]][[3,2]]),segInfo[[1]][[2]]],0<eta<=1/4], 0<eta<=1/4},{aslulist . Total/@Refine[CQEvaluateAsymptoticExpansion[asyExp[[All,2]],segInfo[[2]][[1]]*(eta-segInfo[[2]][[3,2]]),segInfo[[2]][[2]]],1/2<eta], 1/4<eta<=3/4},
{aslulist . Total/@Refine[CQEvaluateAsymptoticExpansion[asyExp[[All,3]],segInfo[[3]][[1]]*(eta-segInfo[[3]][[3,2]]),segInfo[[3]][[2]]],eta<1], 3/4<eta<1},
{$Failed,eta>=1}}]
];
ClearAll[Funcms,FuncmsNl4];
Funcms=generateFuncms["asyexps.txt"];
FuncmsNl4=generateFuncms["asyexps_nl4.txt"];


(* ::Input::Initialization:: *)
(*1/2 is initial-top-polarization average factor and 1/3 is the initial-color averaging factor; 
The tbW-vertex coupling factor is (g2/2/Sqrt[2])^2 = g22/8.*)
prefactorUS=(1/(2*mt)*mt^2*1/2/3*(g22/8))/.
{g22-> (8*DWInputParameter["MW"]^2*DWInputParameter["Gfermi"] /Sqrt[2])};


(* ::Input::Initialization:: *)
(*Prepare as running and piecewise function of decay width *)
DWInitialize[]:=Module[{g22,betaF,\[Alpha],RGEsystem,NumSolu,asF},

GamMT=(prefactorUS)*(Funcms/.{eta->((DWInputParameter["MW"]^2/mt^2)) });

(*as running*)
(*asFunk[ii][GeV^2] : beta function up to as^ii, return value that is about 0.118*)
ClearAll[asFunk];
Do[betaF=Normal[Series[beta5L,{as,0,ii}]]/.{as->\[Alpha]/(4*Pi),nf->5}/.{\[Alpha]-> asF[u2]};

RGEsystem[ii,asF,"FromMz"]={u2*D[asF[u2],u2]==(-betaF*asF[u2]),asF[DWInputParameter["MZ"]^2]==DWInputParameter["asMZ"]};
NumSolu[ii,asF,"FromMz"]=NDSolve[RGEsystem[ii,asF,"FromMz"],{asF},{u2,downScale^2,upScale^2},AccuracyGoal-> 25,PrecisionGoal-> 25,WorkingPrecision-> 50]//First;
asFunk["FromMz",ii]=asF/.NumSolu[ii,asF,"FromMz"];
asFunk[ii]=asF/.NumSolu[ii,asF,"FromMz"];
,{ii,1,4}];

];


(* ::Input::Initialization:: *)
downScale=10;(*GeV*)
upScale=400; (*GeV*)
asV[betaorder_,mu_]:=Module[{bo},
If[betaorder===None,Return[as]];
bo=Switch[betaorder,
"LO",1,
"NLO",2,
"N2LO",3,
"N3LO",4,
_, Print["Unknown \[Beta] function order"];Return[$Failed]];
If[mu<=downScale, Print["Error: renormalization scale is too small"];Abort[],If[mu>upScale,Print["Error: renormalization scale is too large!"];Abort[], asFunk[bo][mu^2]/4/Pi//SetPrecision[#,15]&]]];


(* ::Input::Initialization:: *)
TopDecayWidth[order_String,mt0_,mu_,betaorder_:"N3LO"]:=Module[{ao,bo,res},
ao=Switch[order,
"LO",0,
"NLO",1,
"N2LO",2,
"N3LO",3,
_, Print["Unknown \!\(\*SubscriptBox[\(\[Alpha]\), \(s\)]\) order"];Return[$Failed]];
res=Expand[Normal[Series[ GamMT/.{mt->mt0,u2->mu^2},{as,0,ao}]]/.as->asV[betaorder,mu]];
SetPrecision[res,15]
];


(* ::Input::Initialization:: *)
GamBar[order_String,mx_,mQ_, mu_,betaorder_:"N3LO"]:=With[{
MX2oMW2=mx^2/((DWInputParameter["MW"]^2)),
prefactor=(prefactorUS/.mt-> mQ),
ao=Switch[order,
"LO",0,
"NLO",1,
"N2LO",2,
"N3LO",3,
_, Print["Unknown \!\(\*SubscriptBox[\(\[Alpha]\), \(s\)]\) order"];Return[$Failed]]
},
SetPrecision[prefactor*MX2oMW2*(Normal[Series[Funcms/.{eta->(mx^2/mQ^2),mt->mQ,u2->mu^2 },{as,0,ao}]])/.as->asV[betaorder,mu],15]];


(*Compared to GamBar, the difference in the factor is just that Gfermi\[Rule]1 and only the coefficient in as is returned.*)
GamBarGf1[order_String,mx_,mQ_, mu_]:=With[{
pref=(mt/(12*Sqrt[2])/.mt-> mQ),
ao=Switch[order,
"LO",0,
"NLO",1,
"N2LO",2,
"N3LO",3,
_, Print["Unknown \!\(\*SubscriptBox[\(\[Alpha]\), \(s\)]\) order"];Return[$Failed]]
},
SetPrecision[pref*(mx^2)*(SeriesCoefficient[FuncmsNl4/.{eta->(mx^2/mQ^2),mt->mQ,u2->mu^2 },{as,0,ao}]),50]];


(* ::Input::Initialization:: *)
(*
The full (finite) anomalous dimension function of the renormalized alphas with the evanescent part: asAMD \[Congruent] (d ln as)/(d ln u2) = (-ep-beta) with beta \[Congruent] ((d ln Zas)/(d ln u2)). Its LO-term is as*((11*CA)/3-(4*nf*TF)/3) with as = gs^2/(16*\[Pi]^2).
*)
beta5L=(-(as*(-11+(2*nf)/3))-as^2*(-102+(38*nf)/3)-as^3*(-2857/2+(5033*nf)/18-(325*nf^2)/54)-as^4*(-149753/6+(1078361*nf)/162-(50065*nf^2)/162-(1093*nf^3)/729-3564*Zeta[3]+(6508*nf*Zeta[3])/27-(6472*nf^2*Zeta[3])/81));


(* ::Input::Initialization:: *)
End[];


(* ::Input::Initialization:: *)
EndPackage[];


(* ::Input::Initialization:: *)
DWInitialize[]


==> anc/asyexps.txt <==
{{{-1 -> {{0.4774648292756860073066512901175430861`25., 0, 
      -1.43239448782705802191995387035262925831`25., 
      0.95492965855137201461330258023508617221`25., 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
  {0 -> {{0.4774648292756860073066512901175430861`25., 
      -2.38732414637843003653325645058771543052`25., 
      4.77464829275686007306651290117543086103`25., 
      -7.63943726841097611690642064188068937765`25., 
      15.27887453682195223381284128376137875531`25., 
      -30.55774907364390446762568256752275751062`25., 
      61.11549814728780893525136513504551502123`25., 
      -122.23099629457561787050273027009103004247`25., 
      244.46199258915123574100546054018206008493`25., 
      -488.92398517830247148201092108036412016986`25., 
      977.84797035660494296402184216072824033972`25., 
      -1955.69594071320988592804368432145648067944`25., 
      3911.39188142641977185608736864291296135888`25., 
      -7822.78376285283954371217473728582592271776`25., 
      15645.56752570567908742434947457165184543552`25., 
      -31291.13505141135817484869894914330369087104`25., 
      62582.27010282271634969739789828660738174208`25., 
      -125164.54020564543269939479579657321476348417`25., 
      250329.08041129086539878959159314642952696834`25., 
      -500658.16082258173079757918318629285905393667`25., 
      1.00131632164516346159515836637258571810787334`25.*^6, 
      -2.00263264329032692319031673274517143621574669`25.*^6, 
      4.00526528658065384638063346549034287243149338`25.*^6, 
      -8.01053057316130769276126693098068574486298676`25.*^6, 
      1.602106114632261538552253386196137148972597352`25.*^7, 
      -3.204212229264523077104506772392274297945194704`25.*^7, 
      6.408424458529046154209013544784548595890389408`25.*^7, 
      -1.2816848917058092308418027089569097191780778816`25.*^8, 
      2.563369783411618461683605417913819438356155763`25.*^8, 
      -5.1267395668232369233672108358276388767123115263`25.*^8, 
      1.02534791336464738467344216716552777534246230519`25.*^9, 
      -2.05069582672929476934688433433105555068492461056`25.*^9, 
      4.10139165345858953869376866866211110136984922067`25.*^9, 
      -8.20278330691717907738753733732422220273969844233`25.*^9, 
      1.640556661383435815477507467464844440547939688249`25.*^10, 
      -3.281113322766871630955014934929688881095879376968`25.*^10, 
      6.562226645533743261910029869859377762191758752933`25.*^10, 
      -1.3124453291067486523820059739718755524383517507988`25.*^11, 
      2.6248906582134973047640119479437511048767035011524`25.*^11, 
      -5.2497813164269946095280238958875022097534070032316`25.*^11, 
      1.04995626328539892190560477917750044195068140045449`25.*^12, 
      -2.09991252657079784381120955835500088390136280130401`25.*^12, 
      4.19982505314159568762241911671000176780272560179801`25.*^12, 
      -8.39965010628319137524483823342000353560545120525077`25.*^12, 
      1.679930021256638275048967646684000707121090240713193`25.*^13, 
      -3.359860042513276550097935293368001414242180482110619`25.*^13, 
      6.719720085026553100195870586736002828484360962835274`25.*^13, 
      -1.3439440170053106200391741173472005656968721928471776`25.*^14, 
      2.6878880340106212400783482346944011313937443851292886`25.*^14, 
      -5.3757760680212424801566964693888022627874887713964589`25.*^14}}}, 
  {2 -> {{1.43239448782705802191995387035262925831`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}}}}, 
 {{-1 -> {{-5.19448154773487525385604042129505378383`25., 
      3.81971863420548805845321032094034468883`25., 
      9.85386669189639367388830578247464431829`25., 
      -3.73982325074167870225649250613839644268`25., 
      -4.45633840657306940152874537443040213696`25., 
      -0.41592491794681981080934956828017086612`25., 
      -0.04244131815783875620503567023267049654`25., 
      0.0161103779129755278655849687005647191`25., 
      0.02379745339564530258639500080903309985`25., 
      0.02157353474009566405735940153550333252`25., 
      0.01782102287954147773303283500075909115`25., 
      0.01439068570227911912645493226208776937`25., 
      0.01160348496436534344730268155856176539`25., 
      0.00941309376365895128819594008378178737`25., 
      0.00770338805387034004058861951756114336`25., 
      0.00636440392324648803953789340598118858`25., 
      0.00530788750252435628015595620690787996`25., 
      0.00446666326647376529271766902981854915`25., 
      0.00379047665845948259734244228017546006`25., 
      0.00324183608567322521178380000588082632`25., 
      0.00279266432719520968509146264518905523`25., 
      0.00242178806195852962158076293668793756`25., 
      0.00211310618664311602205019520251737141`25., 
      0.0018542651511742340241805042536815339`25., 
      0.00163570110615685109359368904769173538`25., 
      0.00144994432330849368969985881151146444`25., 
      0.00129111074776479143725383817228037866`25., 
      0.00115452745633925789038415172072627618`25., 
      0.00103645447130148852089202917128037669`25., 
      0.00093387639767320212430457333256037465`25., 
      0.00084434505120745872357353698123199985`25., 
      0.00076585962497036160604518227664928531`25., 
      0.00069677471641712345170409807487879623`25., 
      0.00063572919853088294380875641351131874`25., 
      0.00058159080828437341189011226803090671`25., 
      0.00053341267702114637546456365860068213`25., 
      0.00049039900098358807825554925044848458`25., 
      0.00045187775704972504010555485914505247`25., 
      0.00041727888576971543785455592055206187`25., 
      0.00038611674479753787614623504447644689`25., 
      0.00035797591861872332318792840898932333`25., 
      0.00033249968187116391786901255884283933`25., 
      0.00030938057265293450372306325067993927`25., 
      0.00028835265273702342772501801262976983`25., 
      0.00026918512349946615965643274669009688`25., 
      0.00025167703684895964077337388284022798`25., 
      0.0002356528948276794878207607597934251934466931958273644049`25., 
      0.0002209589737504757086127891417523144094062182706182912806`25., 
      0.000207460241671507307559999844579674004087466744226322609`25., 
      0.0001950377637875109646017915816769215585995408236353265356`25.}, 
     {0, 0, 3.81971863420548805845321032094034468883`25., 
      -1.6976527263135502482014268093068198617`25., 
      1.90985931710274402922660516047017234441`25., 
      0.50929581789406507446042804279204595851`25., 
      0.21220659078919378102517835116335248271`25., 
      0.10913481812015680167009172345543841968`25., 
      0.06366197723675813430755350534900574481`25., 
      0.04042030300746548210003397165016237766`25., 
      0.02728370453003920041752293086385960492`25., 
      0.0192915082535630710022889410148502257`25., 
      0.01414710605261291873501189007755683218`25., 
      0.01068452764812723932434464425437858654`25., 
      0.00826778925152703042955240329207866816`25., 
      0.00652943356274442403154394926656469177`25., 
      0.00524686625577676931106210208920377018`25., 
      0.00427979678902575692823889111589954587`25., 
      0.00353677651315322968375297251938920805`25., 
      0.00295643857136647682542818136295692314`25., 
      0.00249654812693169154147268648427473509`25., 
      0.0021273843688139727421070511394822304`25., 
      0.00182761657139018567390105756982791612`25., 
      0.00158166403072691016913176410804983217`25., 
      0.00137796487525450507159206721534644469`25., 
      0.00120781616891873140188243804614714457`25., 
      0.00106458155914311261383868738041815627`25., 
      0.00094314040350752791566745933850378881`25., 
      0.00083949860092428308976993633427260323`25., 
      0.00075050960491315218753378727201893009`25., 
      0.00067367171679109136833389952750270629`25., 
      0.00060697896618552170005612749419042503`25., 
      0.00054881014859274253713408194266384263`25., 
      0.0004978453742854986065106823487703284`25., 
      0.00045300268432228273938012456367888338`25., 
      0.00041338946257635152147762016460393341`25., 
      0.00037826486771692296082919492185980835`25., 
      0.00034701055046154785904639657696482804`25., 
      0.00031910765532209591131605767092233456`25., 
      0.00029411862895245153295243014714255368`25., 
      0.00027167273358502760017448153065009564`25., 
      0.00025145443758964405769745632605512292`25., 
      0.0002331940558123008582694267595201675623409182479006060945`25., 
      0.0002166601607603793566904827181474954454105907422069267536`25., 
      0.0002016533963787080592573756900506992248213146772455451978`25., 
      0.0001880014093370487539536463797681971054797085629302575362`25., 
      0.000175554675714931889808493902056271013695352188286059602`25., 
      0.0001641830489664942212960760937434061773639108552976333418`25., 
      0.0001537728918762273775544770660604003493993086863390647547`25., 
      0.0001442246836529097418661183077249087075977169225876811171`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-4.38451403328139990169590305554558427791`25., 
      24.15865726613213429478759282366350075215`25., 
      -49.96735591580256890703539662550039466828`25., 
      76.75497738339664168341703441492413540071`25., 
      -161.14939203520425948374048947172896017907`25., 
      330.26344768842090027130952286209771431214`25., 
      -658.24428614754199372805959386498332294734`25., 
      1325.66353225032524633858932730876864115531`25., 
      -2646.79927243988890979519473461546331286385`25., 
      5308.94967783889166942284548179614205535941`25., 
      -10608.62723910831975866148278883632759494585`25., 
      21248.58666688690171816610027292944427500599`25., 
      -42476.05192965341396397310271009626558031172`25., 
      85024.51795697054958145370661081070651777373`25., 
      -169996.69091717866360404797453114996100904204`25., 
      340175.64564753717833620800000527265159974214`25., 
      -680212.98892297964913611691726609502349118496`25., 
      1.3609141883940531358590586296991934976530606`25.*^6, 
      -2.72144442740167922213003307469044545666670447`25.*^6, 
      5.44426011001190298598959846942476678583734474`25.*^6, 
      -1.088741173831329105228214795366660921676125293`25.*^7, 
      2.177882165435884457580526170778190348313698641`25.*^7, 
      -4.355434002043715385895007260977134099175206322`25.*^7, 
      8.712069514659250182189977165860743317964057456`25.*^7, 
      -1.7423128580077969940439732959772408722008951043`25.*^8, 
      3.4849959032769955683030616099898915264835632583`25.*^8, 
      -6.9696758730264465339576685844393050646234484657`25.*^8, 
      1.39405164195022538627167548197812619936851540601`25.*^9, 
      -2.78800264587969819939109565412456049236994562971`25.*^9, 
      5.57637830539515151778867771992788497063207426611`25.*^9, 
      -1.115243086212190503857360793116106051483715965821`25.*^10, 
      2.23060748694436346420645662305548147175479960733`25.*^10, 
      -4.461108056817864992681942688135837790994529523351`25.*^10, 
      8.92261597185563471422455494139790904003821844628`25.*^10, 
      -1.7844876711772571431570252709382008175241944867985`25.*^11, 
      3.569108694299130525741709710926081632489037257469`25.*^11, 
      -7.138098082417060274055434467516259721579198231543`25.*^11, 
      1.4276645539798006644931115546282905939494979306637`25.*^12, 
      -2.85528865167133338806212682609376587627736748184047`25.*^12, 
      5.71073014636256148561340544073305690423831412876223`25.*^12, 
      -1.142132192099565577025813295066910293385252479823059`25.*^13, 
      2.284316804072981985742858808649551341548020248453086`25.*^13, 
      -4.568585912663316297780041701909211316531196751226095`25.*^13, 
      9.137352962256052620658050483409986732021764903713305`25.*^13, 
      -1.8274540363475570638534929992534787459145219436995925`25.*^14, 
      3.6549710922126421512534724843856450122232862690325984`25.*^14, 
      -7.3098843461531606130542013434942546958133713159171012`25.*^14, 
      1.46199893083567456909162783839216859248173326794759794`25.*^15, 
      -2.9239775376566136185851467685790794500365341601622049`25.*^15, 
      5.8480327471617312965376046108582584`25.*^15}}}, 
  {2 -> {{-33.0767486035119955523628476882404950474`25., 
      1.28239939793590744867272847139427898151`25., 
      -4.234971962583130857981908658852885569`25., 
      -5.04135700758206722587758639327362500331`25., 
      -5.26063715139756746627027068947575590211`25., 
      -5.33460630590122929851333285759555305323`25., 
      -5.36007109679593255223635425973515535115`25., 
      -5.36656721692213236185957400517893144757`25., 
      -5.36501536600309574067180484376736271342`25., 
      -5.35997813884799871657676273139126293227`25., 
      -5.3535190560845835253967371007699945604`25., 
      -5.3466172829219801218129811411733530391`25., 
      -5.33974673078172514198049761722550677989`25., 
      -5.33313358653227886635880566860937074591`25., 
      -5.32687834817801703784193016619191218523`25., 
      -5.32101655507590497433486011353852834294`25., 
      -5.31555015490631079139717721042400178756`25., 
      -5.31046414661237777557304054874921995656`25., 
      -5.30573556250956185069263166956710207166`25., 
      -5.3013383461051332035248086448580377773`25., 
      -5.29724598127948816203628984401893187624`25., 
      -5.29343287002965345955495010621904896916`25., 
      -5.28987500777504376624192545384560222941`25., 
      -5.28655026435398030836508141064468236391`25., 
      -5.28343844617045024484210858661922529234`25., 
      -5.28052124035313965272757100661913011172`25., 
      -5.27778209912511342778121967094976597186`25., 
      -5.27520609785297918248796801791282920256`25., 
      -5.27277978577027264368910004790322015794`25., 
      -5.27049103985021315953811117657304650876`25., 
      -5.26832892728409242983638442556926754669`25., 
      -5.26628357908071908398209561212656751401`25., 
      -5.26434607560322882863340967247319354428`25., 
      -5.2625083439047903087179103991411758577`25., 
      -5.26076306621566645240452307626106546924`25., 
      -5.25910359869016870821329159777847875041`25., 
      -5.25752389943360145752712712575699694209`25., 
      -5.25601846482963264661059512416064195082`25., 
      -5.25458227323716599537167197781355543168`25., 
      -5.25321073519834412745116286624887912712`25., 
      -5.25189964938129886458006526772516162718`25., 
      -5.25064516356429997971682122747730788357`25., 
      -5.24944374004739366023177481268218044567`25., 
      -5.24829212495110199953545969112891447417`25., 
      -5.24718732092827825226146145130008400352`25., 
      -5.24612656287458445057601877925885107806`25., 
      -5.24510729627553445565025229809477700327`25., 
      -5.24412715787411822257892182111064631988`25., 
      -5.24318395838328831880361080600345377885`25., 
      -5.24227566700267113093641115949614997247`25.}, 
     {-11.45915590261646417535963096282103406654`25., 
      -14.005634992086789547661771176781263859`25., 
      -12.73239544735162686151070106980114896275`25., 
      -12.73239544735162686151070106980114896275`25., 
      -12.94460203814082064253587942096450144547`25., 
      -13.19924994708785317976609344236052442472`25., 
      -13.45389785603488571699630746375654740398`25., 
      -13.69641967407967860959651129365752166993`25., 
      -13.92378387849667194640920238418968504427`25., 
      -14.13599046928586572743438073535303752698`25., 
      -14.33404995402244658972454719643883317752`25., 
      -14.51924843325665207134652103018139534425`25., 
      -14.69287200753871971036712149931504737556`25., 
      -14.85610784660733031115572023097916466995`25., 
      -15.01001592344344887761354189226247526181`25., 
      -15.15552901427032461317366419020305982138`25., 
      -15.29346329828330057084003011845923893515`25., 
      -15.42453207494721437676734615888366252741`25., 
      -15.54935948129379895384098048309739928195`25., 
      -15.66849300594738142739897534690840418452`25., 
      -15.78241443889736966773880793542767762261`25., 
      -15.89154925701752646940889965888311604229`25., 
      -15.99627458753686885484989676724944583895`25., 
      -16.09692593494676313834009993776170788609`25., 
      -16.19380285682878638619942048937976010646`25., 
      -16.28717375677603164985049896389163519885`25., 
      -16.37727993994190470148580546377022794536`25., 
      -16.4643390541118303552397247873244238357`25., 
      -16.54854801871071677628146222826226212249`25., 
      -16.63008552650163852465566868831517588432`25., 
      -16.70911418789899345000297648805876922271`25., 
      -16.78578237553896023540562156976939979711`25., 
      -16.86022581666258869891042203973396296645`25., 
      -16.93256897261345021516900556853965131283`25., 
      -17.00292623800879788588323582400557566539`25., 
      -17.0714029866332099967350580818599683993`25., 
      -17.13809648659552804220011413508273632244`25., 
      -17.20309670359401983098260119760124068652`25., 
      -17.26648700809719293768998022141959633569`25., 
      -17.32834479974424537588355447762915657357`25., 
      -17.38874206019963129817533600834487997249`25., 
      -17.44774584398004127631404413525371456525`25., 
      -17.50541871534435178126165358260821454313`25., 
      -17.56181913814546640744774749653867367474`25., 
      -17.61700182454519333147755074641836152966`25., 
      -17.67101804765516993028395978125994216162`25., 
      -17.72391592246059214816269989198471988195`25., 
      -17.77574065878653771540659173722720374452`25., 
      -17.82653478956054686512006527872907003027`25., 
      -17.87633837719474540556474999379802010275`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}}, 
 {{-1 -> {{-127.80356961157916285009432385233798809298`25., 
      37.63266093497342893692845511421998056528`25., 
      60.9099032865439902540560848245054394461`25., 
      225.77275311638615151325340694321593203405`25., 
      -113.58697604572777357044715034582167469157`25., 
      -44.48287406316328908464382194476868321032`25., 
      -18.08043436593872377742532490469811478388`25., 
      -8.58825506119464104205299301843055393366`25., 
      -4.5586948351515814348574319723204665586`25., 
      -2.62023320629182746937709601654835972587`25., 
      -1.59760700525130519060663840226455871241`25., 
      -1.01896175735648047968050786090470256111`25., 
      -0.67309147700241465803722962481937869061`25., 
      -0.45707677754453169025047091561206486522`25., 
      -0.31724025310127787103133575219528555576`25., 
      -0.2239887519309256131924953333217647204`25., 
      -0.16023597173063647872458237422690748374`25., 
      -0.1157242030196275768307716504651406585`25., 
      -0.08408617238068869380003648924649050641`25., 
      -0.0612537021515921810933516038838383584`25., 
      -0.04456118593329884511051843763513075218`25., 
      -0.03222285375495442400521448515475232968`25., 
      -0.02301862896062593499353819211163670796`25., 
      -0.01610021266123307960080106551655031739`25., 
      -0.01086848452433478745740044124327614487`25., 
      -0.00689430863195332519627655598039755582`25., 
      -0.00386637541349083772151832817514634696`25., 
      -0.00155624018310834267549281045315873504`25., 
      0.0002054899606147479850797401271523961547384082007725002681`25., 
      0.00154561514631105197791078986464472423`25., 
      0.00255987267200630021654086375240682018`25., 
      0.00332111449460973404107414492000816218`25., 
      0.00388517356788395647827244856349927981`25., 
      0.00429511685378161116457933590016555689`25., 
      0.00458435900147050886110561090619708283`25., 
      0.0047789627118394409957271005028913185`25., 
      0.00489935265768795024491423326820566897`25., 
      0.00496160256378564113177409731246626808`25., 
      0.00497840887889602901702330112154801139`25., 
      0.00495983243038019019589769439456755563`25., 
      0.00491386698719145433756163398192310564`25., 
      0.0048468777539256869512898972986909845`25., 
      0.00476394145777078500648129076515630664`25., 
      0.00466911150444942657827633536872205276`25., 
      0.00456562573327536666112767049848278416`25., 
      0.00445606994920247624498256998791372506`25., 
      0.00434250720087488612792879020360263916`25., 
      0.004226580391490034022192889364834931`25., 
      0.00410959402921549473176527430265012974`25., 
      0.00399257958548765331236625121680911682`25.}, 
     {0, 0, 57.23245407360728421644970125515704270802`25., 
      -47.26456511479489100969321938541583427366`25., 
      38.26654190453159089980500844280202478142`25., 
      18.56471161202917077675274356480941963708`25., 
      9.95811694199840036758326921416506762449`25., 
      6.00184273405900716130572666273388919455`25., 
      3.92988654879438541467756789887073950888`25., 
      2.73327151884538711663217218125118572648`25., 
      1.98988098317413569632627684029986225346`25., 
      1.50139838433584193193926403382297638558`25., 
      1.16583394862193410098017159357806978712`25., 
      0.9268579096716962375760218521527171604`25., 
      0.75151684907367801880071925665972683906`25., 
      0.61959818827502873513060208751111988816`25., 
      0.51820272827166065390946196077478791822`25., 
      0.43881630043575812068403941873580440674`25., 
      0.37565365229778962132810753285680691069`25., 
      0.32468330241142352477243837950670141958`25., 
      0.2830329376472069463671851815988879148`25., 
      0.24861558334864349931674248448511046358`25., 
      0.21988813647444634203417193053783731438`25., 
      0.19569159970355050102579588028432445452`25., 
      0.17514307144266382970546475845305557822`25., 
      0.15756129490952864057910263770551249985`25., 
      0.14241442971039515822007076750174686308`25., 
      0.12928282238247300031325113493814568276`25., 
      0.11783207798167090452736183695104128124`25., 
      0.10779331973895024313010530989086041683`25., 
      0.0989485384113809604424071786686289444`25., 
      0.0911195944139094056888839634776698889`25., 
      0.08415987435929743170450707523250131807`25., 
      0.07794789893355453082258628925887864227`25., 
      0.07238238076304390898296022031773612618`25., 
      0.06737837059328280275538997735130790971`25., 
      0.06286422800678556559211409878968692041`25., 
      0.05877922234655281051400179279483434239`25., 
      0.05507161930054873827329034542269946149`25., 
      0.05169714466876238504322288370796784284`25., 
      0.04861774321286957231465394065673862344`25., 
      0.04580056995698024207707207481737611577`25., 
      0.04321716579994530457159521598871132099`25., 
      0.04084278017481387048532323484480685823`25., 
      0.03865581171463918515326388553546157755`25., 
      0.03663734414767455542486936070572810314`25., 
      0.03477075944907914365889794241383478974`25., 
      0.03304141398496165366598063843071813003`25., 
      0.03143636626558026414778890615235979821`25., 
      0.02994414717585405669748205441917510631`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-164.88304710892047144926378021038119730238`25., 
      692.17340856469905702304820727186511631091`25., 
      -1052.08424510681687434405945596572490548429`25., 
      1741.98183338833068943074263002420740017143`25., 
      -4140.83803241742972038292267979875688698472`25., 
      8039.67636934367283766241172862301327789639`25., 
      -16342.5773093329752681059428319833982812396`25., 
      32559.28376358635540947772077029306524774037`25., 
      -65331.32124340402226799267950397321807429333`25., 
      130596.75176173968434338404821083572346713012`25., 
      -261409.35137321362253411577431288387488181333`25., 
      522884.93177231508675836599010873345077173185`25., 
      -1.04596278101762240709380616361089544094113886`25.*^6, 
      2.09242711401019313488084632811481391205208182`25.*^6, 
      -4.18480528588079574906696374998101496708198952`25.*^6, 
      8.37157259846210255099248842331040884355990999`25.*^6, 
      -1.674193482513887248462321597646613675267074393`25.*^7, 
      3.349068027618842637845333280575274835368938925`25.*^7, 
      -6.697554746640819325822045910842287847051541393`25.*^7, 
      1.3397395179162920139087710533255114273626859952`25.*^8, 
      -2.6792513273822701359641242127421077239501640827`25.*^8, 
      5.3592637932549481973165387842816048429579760854`25.*^8, 
      -1.07176944278947204505601763230726690584015362692`25.*^9, 
      2.1437928161902056414947748076964012781250537274`25.*^9, 
      -4.28728906651058889936704457567323455716232435909`25.*^9, 
      8.57543011603652557527195554915702921365213054475`25.*^9, 
      -1.714981631629508585600842404698250981372042635313`25.*^10, 
      3.430251158525909581428003313247637219580197625855`25.*^10, 
      -6.860136173014577087952960454204669892265533194367`25.*^10, 
      1.372125248860833979503415998540698484960605953245`25.*^11, 
      -2.7441220506741015882061533966333427521287444870616`25.*^11, 
      5.4885802629762430646473446343492022193447780956803`25.*^11, 
      -1.09767089504237341896300144864214414380905950736795`25.*^12, 
      2.1954579000225858876911651293630390226332290348827`25.*^12, 
      -4.39075654002962018701021119916540447684764366251983`25.*^12, 
      8.78191679289173474471415869823806261834567234696781`25.*^12, 
      -1.756326986453521287118546445529526816328717220284495`25.*^13, 
      3.512795215705400205147531484142009313958835102483635`25.*^13, 
      -7.025390128061990722839686948490616369876714512811678`25.*^13, 
      1.405127726289515907968121715841452252853546345324532`25.*^14, 
      -2.8101840044537605119090832593362526462412838628821479`25.*^14, 
      5.6205438343390883230700050663082378136054751786358435`25.*^14, 
      -1.12408318432517390387881077312932831417153083500524508`25.*^15, 
      2.24822887986979381753196240547499342376108200355033125`25.*^15, 
      -4.49636582171912549860509324410724323614965691753297961`25.*^15, 
      8.9929549172615133150800739481258808`25.*^15, 
      -1.79855782599079010362509835520284347`25.*^16, 
      3.59719574245292345711596407251289632`25.*^16, 
      -7.19427149836099071421559671760809124`25.*^16, 
      1.438883143906463600272859609862637057`25.*^17}}}, 
  {1 -> {{0, -420.90929782406207256753082852054774504025`25., 
      -111.15970963492590564241340417979300507998`25., 
      -137.02031311829638286172784143929571081007`25., 
      -139.32099592326110767591738301876771514309`25., 
      -131.37897241460625068626829872043874476335`25., 
      -129.15455255107000289697971038809076807985`25., 
      -124.26155773792241509763609071478655354373`25., 
      -124.14659304853493233718475550382593567969`25., 
      -121.46686577586734449521745000756533943346`25., 
      -122.31663949557881584634977130951267666704`25., 
      -120.72694119648624554177358971144469070258`25., 
      -121.92690210213712064357791123303065020183`25., 
      -120.89229317650257042707364506354506492237`25., 
      -122.18296056845699190588126345311090613607`25., 
      -121.44997196045797067418030733679309445256`25., 
      -122.72421455937826548529956484107343525901`25., 
      -122.16576051913202779564914214406295296091`25., 
      -123.38107970489705003108926021430496268578`25., 
      -122.92955270762999094179817015587952815695`25., 
      -124.07152577992942851323999828728036121016`25., 
      -123.68899437103125986167815378978123585752`25., 
      -124.75553125986648688850513951033067195169`25., 
      -124.4196984296148207378492688662012633777`25., 
      -125.41400715448826811740162199329796366583`25., 
      -125.11121706675343743146947664411231445894`25., 
      -126.03857595167956006810509171580728757843`25., 
      -125.76015261723640458583173597216947630785`25., 
      -126.62641488968001917201425788640878681194`25., 
      -126.36665914937636241886491350686131398848`25., 
      -127.1775712817667717671007614792693739308`25., 
      -126.93262195365942751430469510413894200538`25., 
      -127.69353223700712087827912736759274687781`25., 
      -127.46069626200316334284911753789131664935`25., 
      -128.17645181608047271912004249508673782818`25., 
      -127.95379824255948251526240949659003512504`25., 
      -128.6287318797474679967053001137495728859`25., 
      -128.41483907510135979600592429523162297471`25., 
      -129.05279708181587594728285698879850442142`25., 
      -128.84659149446265449305800648984673629239`25., 
      -129.45097791518548641328660191865774368973`25., 
      -129.25162894717999727867535999848627807483`25., 
      -129.82545431073151270122931158567594524943`25., 
      -129.6323043796894225629469940736835941464`25., 
      -130.1782331113057945527231730981719572809`25., 
      -129.99075024663292931322484366797260201733`25., 
      -130.51114423859432263947803904960870928538`25., 
      -130.32888938621984869484712889601368943118`25., 
      -130.8258468409128079275588914084318909402`25., 
      -130.64845093868314628856017711967547103183`25.}, 
     {0, 429.85193917803005810188400410131852944276`25., 
      -15.94508773995761225996836946976201699444`25., 
      -20.82562794099248478399596974259234811041`25., 
      -38.06626851638058539890883836087799692211`25., 
      -50.43027259337050692852914087885360995204`25., 
      -56.63640437135924620494040485038250323662`25., 
      -58.4942455183921653472599475437480473217`25., 
      -57.30117297058063772926030948882972004992`25., 
      -54.26779528305221350116819767521589763443`25., 
      -50.00330204868802761341607800954107093289`25., 
      -45.10111933578216939657787707197739741821`25., 
      -39.80967311035362280279686011476002036793`25., 
      -34.42935703640460451723986064884628077826`25., 
      -29.05102802668778944039963121998393205837`25., 
      -23.83599816491619063274266265024125817704`25., 
      -18.80611917947296880804599217081411682223`25., 
      -14.05299501092030735659931572193449587397`25., 
      -9.56812097666173417615150129446066351184`25., 
      -5.406140501632182215003535516596579553`25., 
      -1.54565840204381855494267280508386556607`25., 
      1.97928100347314773813486170507707620038`25., 
      5.19483623454265891712809841585721026393`25., 
      8.07894622369879853439195394694336132268`25., 
      10.65870457317057642188673079244942444109`25., 
      12.91928270209791311344004403495202075001`25., 
      14.88693282568948815819044880802327076369`25., 
      16.5513330516331869574200349488024555083`25., 
      17.93712218748897541422731833660160218632`25., 
      19.03686642960508653474909859827897952738`25., 
      19.87331678159637803498333719935188726626`25., 
      20.44093729787386352557262053034634381816`25., 
      20.7605617810803204646802915862698808949`25., 
      20.82793033283870329899631036129827192754`25., 
      20.66204658142011632143295393639913194094`25., 
      20.259527131526544441545849386942033731`25., 
      19.63768272906309997696541553636739665494`25., 
      18.79374445041602441011992924734163002059`25., 
      17.74348373329253489833209508418115544298`25., 
      16.48457109192304713475691531778963545556`25., 
      15.03139140708681766897871915471434839454`25., 
      13.38193574226937470658521879224687282272`25., 
      11.54934618775242074134825159996949097616`25., 
      9.53185235385392465425822296005194095414`25., 
      7.34148490278999165491952933020638976824`25., 
      4.97665461521298223060499342555565930624`25., 
      2.44839875025479606230143633004037755431`25., 
      -0.244731435687075831582813210416610057`25., 
      -3.09258707097127445685050184169063382406`25., 
      -6.09650566647579333248201611655387629139`25.}, 
     {0, 133.69015219719208204586236123291211145064`25., 
      196.50330307079344122931515317726435976281`25., 
      207.96245897340990540467478414008542178071`25., 
      225.85854812996524760446482508819481353982`25., 
      244.61761075572997784709059133103517265229`25., 
      261.73560907939160951645497832487893982575`25., 
      277.85413120222905825447498363223150430393`25., 
      292.261274537523338257663758927404381547`25., 
      305.81622315107688767991015132028633520588`25., 
      318.03285553205325498982441891183141271086`25., 
      329.63724127716112591914612269210987715364`25., 
      340.20793442252016094007906754353206982488`25., 
      350.3460871079649697135466074311833146953`25., 
      359.66905231776103258169471745882772863862`25., 
      368.68420533756689163447484125667517717133`25., 
      377.04056309918041923272802154837642699523`25., 
      385.17574981392386343619830927978597051499`25., 
      392.76645238821363380794175201343062732253`25., 
      400.19720886289943227269759918058346769903`25., 
      407.16912677187778383231861838519068235666`25., 
      414.02523567018859388042109441430555741106`25., 
      420.48820753811664720639267805790815024398`25., 
      426.86780038700781235402285767214396052599`25., 
      432.90574249328936774793515431074140729412`25., 
      438.88454397870475437973265804076259123649`25., 
      444.5628090009574915126895034518830427572`25., 
      450.20032180645531916223563829381790509687`25., 
      455.57067967937653046780611401145311247936`25., 
      460.91441656860298791835107826980242306635`25., 
      466.01850156276744628418974177824030759633`25., 
      471.10694554350489150123376706575649314943`25., 
      475.97869292746832652911967777636538046772`25., 
      480.84341069247891475940488309645916997229`25., 
      485.51081327608799865926661123496834700868`25., 
      490.17799282376773207779618800511937874221`25., 
      494.66439015894149367112339925861759212919`25., 
      499.15597887169927108368657024337160564529`25., 
      503.4810190604892799478738797829814312281`25., 
      507.81557933778483419472943135812615648903`25., 
      511.9959473594026772995964042047517406007`25., 
      516.18930912715549150842990468128904055363`25., 
      520.23928590190876544417851762221669335825`25., 
      524.30505072245459177884589414748717634488`25., 
      528.23694760371684086502060139659667817881`25., 
      532.18688278659706131328672637667153267097`25., 
      536.01138309316975984337735137320598808032`25., 
      539.85573317876962962639993199156416469063`25., 
      543.58216346808009073221933800369107873922`25., 
      547.32989888032333745240045565837919565251`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}}}}, 
 {{-1 -> {{-39.8243585326340436128963098965954123427`25., 
      29.28450952890874178147461246054264261434`25., 
      75.54631130453901816647701099897227310686`25., 
      -28.67197825568620338396644254706103939386`25., 
      -34.16526111706019874505371453729974971673`25., 
      -3.18875770425895188287168002348130997356`25., 
      -0.32538343921009713090527347178380714016`25., 
      0.12351289733281238030281809337099617973`25., 
      0.18244714269994731982902833953592043216`25., 
      0.16539709967406675777308874510552554933`25., 
      0.13662784207648466261991840167248636548`25., 
      0.11032859038413991330282114734267289853`25., 
      0.08896005139346763309598722528230686795`25., 
      0.07216705218805195987616887397566036987`25., 
      0.05905930841300594031117941630130209908`25., 
      0.04879376341155640830312384944585577909`25., 
      0.04069380418602006481452899758629374635`25., 
      0.03424441837629886724416879589527554349`25., 
      0.02906032104818936657962539081467852713`25., 
      0.02485407665682805995700913337841966843`25., 
      0.02141042650849660758570121361311609014`25., 
      0.01856704180834872709878584918127418796`25., 
      0.01620048076426388950238482988596651418`25., 
      0.01421603282566912751871719927822509327`25., 
      0.0125403751472025250508849493656366379`25., 
      0.01111623981203178495436558422158789401`25., 
      0.00989851573286340101894609265414956974`25., 
      0.00885137716526764382627849652556811737`25., 
      0.00794615094664474532683889031314955465`25., 
      0.0071597190488278829530017288829628723`25., 
      0.00647331205925718354739711685611199882`25., 
      0.0058715904581061056463463974543111874`25., 
      0.00534193949253127979639808524073743777`25., 
      0.00487392385540343590253379917025344365`25., 
      0.00445886286351352949115752738823695148`25., 
      0.00408949719049545554522832138260522965`25., 
      0.00375972567420750859995921092010504843`25., 
      0.00346439613738122530747592058677873563`25., 
      0.00319913812423448502355159539089914101`25., 
      0.0029602283767811237171211353409860928`25., 
      0.00274448204274354547777411780225147883`25., 
      0.00254916422767892337032909628446176818`25., 
      0.00237191772367249786187681825521286777`25., 
      0.00221070367098384627922513809682823536`25., 
      0.00206375261349590722403265105795740941`25., 
      0.00192952394917535724592919976844174788`25., 
      0.00180667219367887607329249915841625982`25., 
      0.00169401879875364709936471675343441047`25., 
      0.00159052851948155602462666547511083403`25., 
      0.00149528952237091739528040212618973196`25.}, 
     {0, 0, 29.28450952890874178147461246054264261434`25., 
      -13.01533756840388523621093887135228560637`25., 
      14.64225476445437089073730623027132130717`25., 
      3.90460127052116557086328166140568568191`25., 
      1.6269171960504856545263673589190357008`25., 
      0.83670027225453547947070321315836121755`25., 
      0.48807515881514569635791020767571071024`25., 
      0.30988898972390202943359378265124489539`25., 
      0.20917506806363386986767580328959030439`25., 
      0.14790156327731687768421521444718506371`25., 
      0.10846114640336571030175782392793571339`25., 
      0.08191471196897550148664227261690249682`25., 
      0.06338638426170723329323509190593645588`25., 
      0.05005899064770725090850361104366263695`25., 
      0.04022597462762189805147611601722890469`25., 
      0.03281177538253080311649816522189651833`25., 
      0.02711528660084142757543945598198392835`25., 
      0.02266602904714298899494939044933641069`25., 
      0.01914020230647630181795726304610630236`25., 
      0.01630994682757379102282072540269709976`25., 
      0.01401172704732475683324144136868069025`25., 
      0.0121260909022396446300101914950487133`25., 
      0.01056439737695120554887251531765607598`25., 
      0.00925992396171027408109869168712810834`25., 
      0.00816179195343053003942993658320586472`25., 
      0.00723074309355771402011718826186238089`25., 
      0.00643615594041950368823617856275662475`25., 
      0.00575390697100083343775903575214513068`25., 
      0.00516481649539836715722656304418741492`25., 
      0.00465350540742233303376364412212659187`25., 
      0.00420754447254435945136129489375612681`25., 
      0.00381681453618882264991523134057251777`25., 
      0.00347302057980416766858095498820477261`25., 
      0.00316931921308536166466175459529682279`25., 
      0.00290003065249640936635716106759186399`25., 
      0.002660414220205200252689040423397015`25., 
      0.00244649202413606865342310881040456496`25., 
      0.00225490948863546175263529779475957824`25., 
      0.0020828242908185449346710250683173999`25., 
      0.00192781735485393777568049849975594237`25., 
      0.00178782109456097324673227182298795132`25., 
      0.00166106123249624173462703417246413174`25., 
      0.00154600937223676178763988029038869405`25., 
      0.00144134413825070711364462224488951114`25., 
      0.0013459191804811444885317865824314111`25., 
      0.00125873670874312236326991671869944735`25., 
      0.00117892550438440989458432417312973601`25., 
      0.00110572257467230802097357369255763343`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-33.61460758849073257966859009251614613063`25., 
      185.21637237367969626003821164808683909986`25., 
      -383.08306202115302828727137412883635912347`25., 
      588.45482660604091957286393051441837140544`25., 
      -1235.47867226989932270867708594992202803957`25., 
      2532.01976561122690208003967527608247639305`25., 
      -5046.53952713115528524845688629820547592957`25., 
      10163.42041391916022192918484270055958219074`25., 
      -20292.12775537248164176315963205188539862284`25., 
      40701.94753009816946557514869377042242442217`25., 
      -81332.80883316378481640470138107851156125149`25., 
      162905.83111279957983927343542579240610837929`25., 
      -325649.73146067617372379378744407136944905653`25., 
      651854.63767010754679114508401621541663626523`25., 
      -1.30330796369836975429770113807214970106932234`25.*^6, 
      2.6080132832977850339109280000404236622646897`25.*^6, 
      -5.21496624840951064337689636570672851343241802`25.*^6, 
      1.04336754443544073749194494943604834820067979`25.*^7, 
      -2.086440727674620736966358690596008183444473427`25.*^7, 
      4.17393275100912562259202549322565453580863097`25.*^7, 
      -8.347015666040189806749646764477733732850293913`25.*^7, 
      1.6697096601675114174784033975966126003738356251`25.*^8, 
      -3.33916606823351512918617223341580280936765818`25.*^8, 
      6.6792532945720918063456491604932365437724440495`25.*^8, 
      -1.33577319113931102876704619358255133535401957997`25.*^9, 
      2.671830192512363269032347234325583503637398498`25.*^9, 
      -5.34341816932027567603421258140346721621131049033`25.*^9, 
      1.068772925495172796141617869516563419515861811278`25.*^10, 
      -2.137468695174435286199840001495496377483624982782`25.*^10, 
      4.275223367469616163637986251944711810817923604019`25.*^10, 
      -8.550196994293460529573099413890146394708489071294`25.*^10, 
      1.7101324066573453225582834110092024616786796989527`25.*^11, 
      -3.4201828435603631610561560609041423064291393012355`25.*^11, 
      6.840672245089319947572158788405063597362634142148`25.*^11, 
      -1.36810721456923047642038604105262062676854910654549`25.*^12, 
      2.73631666562933340306864411170999591824159523072622`25.*^12, 
      -5.47254186318641287677583309176246578654405197751631`25.*^12, 
      1.094542824717847176111385525215022788694615080175507`25.*^13, 
      -2.189054632948022264180963900005220505145981736077693`25.*^13, 
      4.378226445544630472303610837895343626582707498717707`25.*^13, 
      -8.756346806096669423864568595512978915953602345310118`25.*^13, 
      1.7513095497892861890695250866313226951868155238140326`25.*^14, 
      -3.5025825330418758282980319714637286760072508426066727`25.*^14, 
      7.0053039377296403425045053706143231612166864261802006`25.*^14, 
      -1.40104809453312708228767796609433370520113349016968756`25.*^15, 
      2.80214450402969231596099557136232786067400746254918431`25.*^15, 
      -5.6042446653840898033415543633455953`25.*^15, 
      1.12086584697401716963691467610066259`25.*^16, 
      -2.24171611220340377424861252257729426`25.*^16, 
      4.48349177282399399401216353499133146`25.*^16}}}, 
  {2 -> {{-253.58840596025863256811516560984379536339`25., 
      9.83172871750862377315758494735613885826`25., 
      -32.46811837980400324452796638453878936236`25., 
      -38.65040372479584873172816234843112502538`25., 
      -40.33155149404801724140540861931412858287`25., 
      -40.89864834524275795526888524156590674143`25., 
      -41.09387840876881623381204932463619102552`25., 
      -41.143681996403014774256734039705141098`25., 
      -41.13178447269040067848383713554978080291`25., 
      -41.09316573116799016042184760733301581405`25., 
      -41.04364609664847369470831777256995829642`25., 
      -40.99073250240184760056618874899570663307`25., 
      -40.93805826932655942185048173206221864584`25., 
      -40.88735749674747130875084345933850905201`25., 
      -40.83940066936479729012146460747132675343`25., 
      -40.79446025558193813656726087046205062921`25., 
      -40.75255118761504940071169194658401370466`25., 
      -40.71355845736156294605997754041068633366`25., 
      -40.67730597923997418864350946668111588274`25., 
      -40.64359398680602122702353294391162295929`25., 
      -40.6122191898094092422782221374784777178`25., 
      -40.58298533689400985658795081434604209687`25., 
      -40.55570839294200220785476181281628375878`25., 
      -40.53021869338051569746562414827589812327`25., 
      -40.50636142064011854378949916408072724131`25., 
      -40.48399617604073733757804438407999752318`25., 
      -40.46299609329253627965601747728153911763`25., 
      -40.44324675020617373240775480399835721964`25., 
      -40.4246450242387569349497670339246878775`25., 
      -40.40709797218496755645885235372668990048`25., 
      -40.39052177584470862874561392936438452465`25., 
      -40.37484077295217964386273302630368427404`25., 
      -40.3599865796247543528561408222944838395`25., 
      -40.34589730327005903350397972674901490902`25., 
      -40.3325168409867761351013435846681685975`25., 
      -40.31979425662462676296856891630167041978`25., 
      -40.30768322899094450770797463080364322266`25., 
      -40.29614156369385029068122928523158828959`25., 
      -40.28513076148493929784948516323725830952`25., 
      -40.27461563652063831045891530790807330792`25., 
      -40.26456397858995796178050038589290580838`25., 
      -40.25494625399296651116229607732602710737`25., 
      -40.24573534036335139511027356389671675015`25., 
      -40.23690629129178199643852429865501096864`25., 
      -40.228436127116799934004537793300644027`25., 
      -40.22030364870514745441614397431785826511`25., 
      -40.21248927144576415998526761872662369175`25., 
      -40.20497487703490637310506729518162178574`25., 
      -40.19774368093854377749434951269314563784`25., 
      -40.19078011368714533717915222280381645561`25.}, 
     {-87.85352858672622534442383738162792784345`25., 
      -107.37653493933205319874024568865635625235`25., 
      -97.61503176302913927158204153514214204777`25., 
      -97.61503176302913927158204153514214204779`25., 
      -99.24194895907962492610840889406117774859`25., 
      -101.19424959434020771154004972476402058955`25., 
      -103.1465502296007904969716905554668634305`25., 
      -105.00588416794420267357325325137433280284`25., 
      -106.74900973514115158913721827878758533941`25., 
      -108.37592693119163724366358563770662104021`25., 
      -109.89438298083875718788819517269772102762`25., 
      -111.31423798830099921365666123139069763922`25., 
      -112.6453520577968511128145981614153632126`25., 
      -113.89682682398953238552718843750692913629`25., 
      -115.0767887463997747283704878406789770072`25., 
      -116.19238910940582203433142545822345863061`25., 
      -117.24988528683863770977356424152083183612`25., 
      -118.25474590792864355521632055144141271015`25., 
      -119.21175602325245864611418370374672782826`25., 
      -120.12511304559659094339214432629776541467`25., 
      -120.99851069821316745266419417161219510668`25., 
      -121.83521097046770293213489738477055632423`25., 
      -122.63810517111599455384920854891241809865`25., 
      -123.4097655012585173939407661895064271267`25., 
      -124.15248856902069562752889041857816081619`25., 
      -124.86833213528290931552049205650253652454`25., 
      -125.55914620622126937805784188890508091442`25., 
      -126.22659941485736605683789003615391607372`25., 
      -126.87220147678216195149121041667734293912`25., 
      -127.49732236984589535569345994374968177981`25., 
      -128.1032087738922831166894864084505640408`25., 
      -128.69099821246536180477643203489873177786`25., 
      -129.26173126107984669164656897129371607613`25., 
      -129.81636212336978498296237602547066006503`25., 
      -130.35576782473411712510480798404274676797`25., 
      -130.88075623085460997496877862759309106134`25., 
      -131.39207306389904832353420836896764513873`25., 
      -131.89040806088748537086660918160951192997`25., 
      -132.3764003954118125222898483642169052403`25., 
      -132.85064346470588121510725099515686706402`25., 
      -133.31368912819717328601090939731074645578`25., 
      -133.76605147051364978507433837027847833357`25., 
      -134.20821015097336365633934413332964483065`25., 
      -134.64061339244857579043273080679649817305`25., 
      -135.06368065484648220799455572254077172738`25., 
      -135.47780503202296946551035832299288990576`25., 
      -135.88335540553120646924736583854951909495`25., 
      -136.2806783840301224847838699854085620413`25., 
      -136.67010005329752596592050047025620356543`25., 
      -137.05192755849304810932974995245148745439`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}}, 
 {{-1 -> {{-4630.32001451915517395110620173470344452172`25., 
      -58.7601900350245818322556528746105164595`25., 
      -2271.26063931755163972298003794599131714157`25., 
      12847.69083269486268495649364218908669402206`25., 
      -2217.63239504321714576211181089816767751754`25., 
      -1264.5991535573144520523481754986405163985`25., 
      -755.27438398760533621332610509539054976444`25., 
      -465.94008235119107526822826014868676678132`25., 
      -301.89851097374233471350777963176057824526`25., 
      -204.61973826182315429444169397654049073951`25., 
      -144.07970727988285917264352552974163790955`25., 
      -104.7410141821159725808873948125586561296`25., 
      -78.21160631047863474006774343876199780992`25., 
      -59.74347765821953565537233118228720838959`25., 
      -46.53212556874491634812392623807079036142`25., 
      -36.85625207471236563260765229024559874581`25., 
      -29.62308994658088819985617672955149752476`25., 
      -24.1179546769281665363883793992664401684`25., 
      -19.8609944810500378535127202871924467122`25., 
      -16.52243215583180867519206435179789484954`25., 
      -13.87086914249847652922910492573232659666`25., 
      -11.74088372618741802011054447446947995187`25., 
      -10.01221786710030467440927781441641365268`25., 
      -8.59610826942369846656181206639944880512`25., 
      -7.42612709700431107914738739922329010735`25., 
      -6.45193116848283320486123384455613213502`25., 
      -5.63492414056031939928813110636459627409`25., 
      -4.94519973529738414001593363702683388189`25., 
      -4.35935710967919510346712548030723408293`25., 
      -3.85891908975163865087220726768916903123`25., 
      -3.42917303522862323715277514669020053139`25., 
      -3.05831187140007159749187832219433673178`25., 
      -2.73679090878721939018643642175067353225`25., 
      -2.45684155114807828238494102918028000514`25., 
      -2.21210027714730699582105066653575293311`25., 
      -1.99732315841372049887158257958787760584`25., 
      -1.80816443749614469547347583994350100499`25., 
      -1.64100350001396529559691524721144523969`25., 
      -1.49280870638773047230233148059409386877`25., 
      -1.36102951499876056018404813205625572233`25., 
      -1.2435104789797353232759838466924263055`25., 
      -1.1384222715488350548505439724297568847`25., 
      -1.04420605476961638846687382757444110651`25., 
      -0.95952836902141590249101175168452610418`25., 
      -0.88324436650733098792773750904178722824`25., 
      -0.81436769958157832196158215630074001424`25., 
      -0.75204574499822415691300343282553645032`25., 
      -0.69553912835397392126803359760903647947`25., 
      -0.64420473087655578464511618973655498317`25., 
      -0.59748152934796071611353972962259037993`25.}, 
     {0, 0, 959.05421030327865469606228728823764863396`25., 
      -1108.65249194898713297556335043251521564553`25., 
      1215.48981998337933632760649110509175379318`25., 
      593.59216750872737471869807992557750186026`25., 
      362.2841265296004587724738391657929927382`25., 
      243.26301018340435248959387499559773302009`25., 
      173.69983323518616529284093219579019758258`25., 
      129.73133580430597185876175460893182025683`25., 
      100.32149528607194641443656073006216414039`25., 
      79.76825493741039708672023452948219358908`25., 
      64.88903487555928757089411717994331572977`25., 
      53.79947774407023383041748640097470814199`25., 
      45.32974305839585062124317732689978017093`25., 
      38.72452985779794502201228596342271759908`25., 
      33.47974732184577032227185220694807859326`25., 
      29.24924866968929251625527729613273316908`25., 
      25.7893869447062350092774072973802685378`25., 
      22.92489454410915449724252589664437104174`25., 
      20.52724229372900940061946399109950955329`25., 
      18.50054374714555148823292019462588674647`25., 
      16.77215427425513099266233391060344717492`25., 
      15.28626698795396854421309091191290863298`25., 
      13.9994660383720382822477647434694754693`25., 
      12.87758510570228336362325614136849317122`25., 
      11.89345273608821310419006779660801524753`25., 
      11.02525068342145065426562943095645602562`25., 
      10.25530268161222350595202251594267212298`25., 
      9.56916984382129330104237361425343543419`25., 
      8.95496742165550682179980133780756637586`25., 
      8.40284334854662613464486032909652880911`25., 
      7.90457638413868463270302419632280419276`25., 
      7.45326361993573937063115607493371467967`25., 
      7.0430754172934327884439163952301465414`25., 
      6.66906170376675870276992811327594257623`25., 
      6.32699772644496298749313938165697501467`25., 
      6.01326036689183977254303845924776703246`25., 
      5.72472830990914120440654241859686659522`25., 
      5.4587009656052609524022009144029072722`25., 
      5.21283223578239616002528116570856786496`25., 
      4.98507610649993701247605863082284568092`25., 
      4.77364172006245191221554178028837663475`25., 
      4.57695608952768059454740257630560959367`25., 
      4.39363300879431354599303418515221756792`25., 
      4.22244701164120787710610843587906618287`25., 
      4.06231146586483140906498263976380525971`25., 
      3.91226007020569303638751337444647080407`25., 
      3.77143116417825625729941485532866365454`25., 
      3.63905437328129183885232343831699125941`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-7917.13490618392281616724315856742628611977`25., 
      26374.65401723786769487247319709440141063033`25., 
      -31218.17043980151878826467154086332080954633`25., 
      65147.7504556140116551298976089504159206918`25., 
      -153678.94274766825402792209797743185475654054`25., 
      287999.52204851017240200801963631521805977697`25., 
      -599295.02462233988344073008717312843966899356`25., 
      1.173661516503686382077802366904744587118657`25.*^6, 
      -2.38061771337433736441956008983679569305737523`25.*^6, 
      4.72029122452394499093223876676215047499037693`25.*^6, 
      -9.50040632135357998755051518364780691036608334`25.*^6, 
      1.892091184532060393365280469531620891340645302`25.*^7, 
      -3.796603945635088555125341586164249376725164669`25.*^7, 
      7.575708719545831185345706117091049199101119507`25.*^7, 
      -1.5179868323428888050301341782254695739651671985`25.*^8, 
      3.0318161734198880252620084460267750654612749364`25.*^8, 
      -6.0706255607584454283023106489635629108041347823`25.*^8, 
      1.21307617180002661251611331830507466620069109552`25.*^9, 
      -2.4279649144763386977582095715333032264003146044`25.*^9, 
      4.85315880269796537226256892646119439050941011707`25.*^9, 
      -9.71121303049449969917213999422510570424431632883`25.*^9, 
      1.94148364400260605598504528312923446602544652607`25.*^10, 
      -3.884333451764067759909524651895492193955769835744`25.*^10, 
      7.766527090321898608072942657165508972916203455863`25.*^10, 
      -1.5536969198738616762957152064471489453515864619993`25.*^11, 
      3.1067761609426127332823642874574622885610871306588`25.*^11, 
      -6.2146989665437191818208406421589119888198204973666`25.*^11, 
      1.24275800817540402432452425324956635744213883072959`25.*^12, 
      -2.48585797898153532794944262404058476622175816231329`25.*^12, 
      4.97117232431621600172690909524420346717984096040906`25.*^12, 
      -9.94338000492100993034536432483904985746555124876561`25.*^12, 
      1.988511256710397815603124945665219056586347033880835`25.*^13, 
      -3.977339979621520151658677311233046872484433843327472`25.*^13, 
      7.954175227428056285851064857697125016511010449695424`25.*^13, 
      -1.5909334247713440652043963376130533258732458586595798`25.*^14, 
      3.1817108294740395380026927002641167536942715912806285`25.*^14, 
      -6.3637292206686779326489057937958175879870993428658486`25.*^14, 
      1.27269727234801826018866616661008816060278670260693771`25.*^15, 
      -2.54549139365575665831806855863718170706472276876297656`25.*^15, 
      5.0908307524838895874390456148035481`25.*^15, 
      -1.01819682400802888176446322920850174`25.*^16, 
      2.03634587796097876124023411124036568`25.*^16, 
      -4.07278933266507323635161001638160331`25.*^16, 
      8.14542824151766994728175209362416286`25.*^16, 
      -1.629116784581180662818799574972984866`25.*^17, 
      3.25818617958191458962676582265699073`25.*^17, 
      -6.516471886060956460162488219423912332`25.*^17, 
      1.3032794687509055850000152836592581693`25.*^18, 
      -2.6065907612339501949530547742006383189`25.*^18, 
      5.2131347910469205703195936709967513924`25.*^18}}}, 
  {1 -> {{2.497247551193521247502986964223649803657815`25.*^-16, 
      -21132.85285023471621237951531085858213408761`25., 
      -2453.50377282531140071198124052134309601311`25., 
      -5047.26409106317366820297247022248229348867`25., 
      -5793.31399894259963780615901083149342860702`25., 
      -5342.2078540181594997276463842177055530222`25., 
      -5284.23464530883186365684247367785906363416`25., 
      -4972.36133795458081698617705917209863192197`25., 
      -4973.85880055078708756414428551797999289676`25., 
      -4800.49917827835663662661336593766709647958`25., 
      -4842.34631968165293573052869573792965565097`25., 
      -4737.18184873875023416034387931727604475393`25., 
      -4791.33031900112258066398348691584672311314`25., 
      -4715.99984572370875886419791346797246118103`25., 
      -4765.88801201365115305556342720203733587453`25., 
      -4698.36184038214263316763455938781469890821`25., 
      -4733.48795593863206280548756714939943197024`25., 
      -4661.76918224372091429424820675620236546293`25., 
      -4682.62457879678719860366520377753495684075`25., 
      -4620.57824037269085023881707932325178557122`25., 
      -4680.74685586975034891053274115528010960494`25., 
      -4757.47717266194879861380151154083013453681`25., 
      -5148.47339957640055251403381343043416138793`25., 
      -5977.78738860400857456612182147646837473983`25., 
      -7958.6766476334039213566026855766599351456`25., 
      -12064.07247628121156452124960240055370194729`25., 
      -20626.16189890419727406012367016191988968939`25., 
      -37776.30145018904643528987583649602843175566`25., 
      -71901.03534129007459797409311731650198446272`25., 
      -138774.08781546363188956566042310100503407842`25., 
      -269048.34033488379247910090014103521243457934`25., 
      -521068.69116034613827937392240043211352993961`25., 
      -1.00671444470508275785718707943922171240025093`25.*^6, 
      -1.93921761388377402279460014884930873300543778`25.*^6, 
      -3.72555878941555774686775254311458569250073734`25.*^6, 
      -7.14102159783391646356935149394204702451368962`25.*^6, 
      -1.366276747589029013283659116059575189217621629`25.*^7, 
      -2.610361900612819573452019136433047824826784504`25.*^7, 
      -4.982011195286374282499295633328834055452530271`25.*^7, 
      -9.501216057940677364856049863532075114433704334`25.*^7, 
      -1.8110559687708737952580547865758784320846923956`25.*^8, 
      -3.4510359987773373311874246484369124789735705083`25.*^8, 
      -6.5751083847243719517811010025316713100876818893`25.*^8, 
      -1.2527062018216755552520746607973304093286959838`25.*^9, 
      -2.38690241094627023200201046173223822278616467683`25.*^9, 
      -4.54879595450249506177072151801676982613545860523`25.*^9, 
      -8.67090893571027337824184917341343604143185112794`25.*^9, 
      -1.653344143629554552809692457164131941643889609116`25.*^10, 
      -3.15363658699132350029598760799925983947869678371`25.*^10, 
      -6.017624795298660675281493348333142141816855333575`25.*^10}, 
     {-1.5933618659306363121442564750243766241585`25.*^-18, 
      12851.31905067565668451777074438174031302041`25., 
      -3303.60201062097633485114345848183733728192`25., 
      -3500.70300487648921995953799263498146094747`25., 
      -4470.56254554495291615704359887867025602611`25., 
      -5725.00990375539675124447645290031452461293`25., 
      -6578.87702976751403491237236036047523195287`25., 
      -7305.73610318939910095268134444217579667863`25., 
      -7749.10456255938361740443911870739618007817`25., 
      -8150.23343428680772047634210919059455945525`25., 
      -8394.51955259676025411133655506385349079135`25., 
      -8643.81288232737281816179969766333146419334`25., 
      -8804.18677083145279525923112024584541790412`25., 
      -8983.17524835620835898782469030302888622431`25., 
      -9105.60582865109826404605532147021113590898`25., 
      -9240.90367223524286851385656468504101283866`25., 
      -9330.43294302987593959337906131929696031548`25., 
      -9416.2199140844427459132417708477089142699`25., 
      -9457.64779918690791567788760733374188942449`25., 
      -9486.13455873964133772836441149417981753372`25., 
      -9502.16755284467291540900337889160969986919`25., 
      -9586.23100132252926379982044190671368254565`25., 
      -9894.70857189183364416320727512909154968263`25., 
      -10798.16070220017612085494353493529973841679`25., 
      -13083.84701776963439384907940516192297157644`25., 
      -18355.59145192241477487856916119771806099443`25., 
      -29870.46337274535689058747340871547221482606`25., 
      -54040.28368668627703130891107647068240900681`25., 
      -103491.76065444438946302736550155136049991028`25., 
      -202721.13767197345496196170960010058869432764`25., 
      -399184.47853493080584561763603286091673872849`25., 
      -784184.99023839134980459016291072836604981735`25., 
      -1.5330844649334863975037606676255043411572875`25.*^6, 
      -2.98158839734412711984285691828193383889989791`25.*^6, 
      -5.77152099010927836272945435105968998536397601`25.*^6, 
      -1.112800859994417255432516133676595025367357134`25.*^7, 
      -2.138774959273241549509671352090884243754059032`25.*^7, 
      -4.100427153361092503377122427908015091066351178`25.*^7, 
      -7.846243326504864677428512287971283882295365092`25.*^7, 
      -1.4992340128928537324858061251934244906335736078`25.*^8, 
      -2.8616732165231526296915453580310689466259554735`25.*^8, 
      -5.4581892488865154208011871885119192495288757612`25.*^8, 
      -1.04055177370576344487678783871575997328892147658`25.*^9, 
      -1.98313571179113202075616382702240490239995287558`25.*^9, 
      -3.77906869958623799486870682942865674838942562243`25.*^9, 
      -7.20139994851039991828200187188588599356770356943`25.*^9, 
      -1.372442100757958760913654368238183014120586473216`25.*^10, 
      -2.616088100847731253092674519946562750738983850616`25.*^10, 
      -4.987938009941245682778113002590406050839955116118`25.*^10, 
      -9.51312896322664631772833073319766460882338247373`25.*^10}, 
     {4.0465912743103108509534838171936436373`25.*^-21, 
      -6499.62801625841182270952419257964555281225`25., 
      1066.42050521569273446468068787988737737768`25., 
      2143.93923754069549989205526395783606189059`25., 
      3264.59978823334717749260751260463856425081`25., 
      4402.46442172234302735787411954903488925179`25., 
      5334.36972879283314826303115780406660699178`25., 
      6137.51600757231223187327418549138377993566`25., 
      6774.47488125579707353817324116626970003753`25., 
      7326.46955204720810128293999606523776593585`25., 
      7772.99050978330305303834320052835247481925`25., 
      8173.410253520256670341396874799545288779`25., 
      8508.40022264131082876477712660003683816693`25., 
      8821.93850766212307320640138160277599067007`25., 
      9094.92092146130223780700528857332894363818`25., 
      9361.55930280497721954745472544055411021033`25., 
      9603.29399163468443998967750127025935278629`25., 
      9847.87388174927236261357469240478305410057`25., 
      10077.21684713610278400917107161078845759864`25., 
      10313.93802046223867285547067115053045812068`25., 
      10539.00838751629808153280832071628715524086`25., 
      10768.06426533431089386867643656553747091148`25., 
      10974.90857554841936587743278884065703947955`25., 
      11156.70934857777039682486162814538765635371`25., 
      11255.99679482890000751095501425641663125875`25., 
      11205.26464458088554336352266890186099121631`25., 
      10825.3946525868162185956907907351382556034`25., 
      9810.78635675894036207458047059079386724949`25., 
      7527.22113618382629583976841978589662970491`25., 
      2793.21521903281434049841749436564977654264`25., 
      -6699.61595238905435316970409581639310752369`25., 
      -25334.34276737246120438773920406837273655328`25., 
      -61527.31650847639601619924673314597586218917`25., 
      -131309.39476627112897472371537887992322621639`25., 
      -265288.60376183910399228744096472646550678068`25., 
      -521762.95487994209705451773166916619847312985`25., 
      -1.01181925173982013712566121958520314620331644`25.*^6, 
      -1.94698082950598341014678769661406492078748276`25.*^6, 
      -3.73006603753883019138510980600199365368790938`25.*^6, 
      -7.12810881324151913085212904618083624601009`25.*^6, 
      -1.360193086685616136677697805643970258774591053`25.*^7, 
      -2.59341356289891344939180200896591183003692791`25.*^7, 
      -4.942655816607854550029708311332271929984694`25.*^7, 
      -9.418414082971118558496697687987783783342751899`25.*^7, 
      -1.7947317142010971203312553864703242231098356929`25.*^8, 
      -3.420413794711091494927828837929167363883458439`25.*^8, 
      -6.5200914130299990517242809951391836326770259246`25.*^8, 
      -1.24323541826535002658017120759908176421568322976`25.*^9, 
      -2.3713711782292898919633224814326871237774705594`25.*^9, 
      -4.52489909844189051301840629349247128424793373722`25.*^9}, 
     {-2.17143625274570322347955204476377646484235087657496329`25.*^-24, 
      -1723.11751720825350192444820893307413696332`25., 
      -2785.09361155772993496600742535978346418922`25., 
      -3190.31388592473930393253133044602653305079`25., 
      -3625.5496036333757488151721287527167852753`25., 
      -4091.14893194981928471087191245677820342292`25., 
      -4535.66034819913712705818405592652908970037`25., 
      -4972.61098619466071267886398021694496098542`25., 
      -5379.61362839747026611872789269821429020942`25., 
      -5773.84550997638501419672837318606270653743`25., 
      -6141.89811848150631173904506391451846815362`25., 
      -6497.8677880440359642775994115112154389421`25., 
      -6832.59644711133607069705597073472719095137`25., 
      -7156.69539638885100129145881740721092521481`25., 
      -7463.70807024931140122364057354863156520012`25., 
      -7761.26095830013627427109602858842640001946`25., 
      -8044.88796688615724562613864759208948746603`25., 
      -8319.79470028449478315510625792701895791811`25., 
      -8583.18558703091943960746835843166986128425`25., 
      -8838.54452007812241229423405151990602625491`25., 
      -9085.08176552077801191395018154921131765702`25., 
      -9326.25469918715032774343698595250561821625`25., 
      -9565.92282678989377194305368527764854432857`25., 
      -9813.6020263847569656640648033002323097835`25., 
      -10089.30795977394128604706753783020981563424`25., 
      -10431.87462009245106159817558922709199240767`25., 
      -10922.46013253672632757536182774606334056123`25., 
      -11717.01220238602932207276987794087245867226`25., 
      -13127.04033408579969861123344104583851014018`25., 
      -15751.5232520251074068914066407068751103871`25., 
      -20757.19468434346751762653512134057786978026`25., 
      -30382.26669881380641091681907602657691693849`25., 
      -48933.8841257411862938049019293632990357419`25., 
      -84650.26425160614968195827086019643052127524`25., 
      -153292.32267897660319910433067820341818752578`25., 
      -284937.54219671987985554355312369849266944526`25., 
      -536966.16697696923624234669640760107061735741`25., 
      -1.01873252248119868830211879682236225380772725`25.*^6, 
      -1.93859314655973584290276591733005145540267024`25.*^6, 
      -3.69339612440713211356838512682004415925897104`25.*^6, 
      -7.03897554701018232343625569917040504333720052`25.*^6, 
      -1.341488029604475184308733362846945387379041236`25.*^7, 
      -2.556324351118652518788799481256782280731782596`25.*^7, 
      -4.87084511395280345469742800361950186942358667`25.*^7, 
      -9.280686409681139193432043414316187350575326704`25.*^7, 
      -1.768387961268932548620954910756413717360855236`25.*^8, 
      -3.3700046269531282425456337977075332475923118318`25.*^8, 
      -6.4234653811775705339579268190300249553766966077`25.*^8, 
      -1.22467380701122169782502078521389316481196324468`25.*^9, 
      -2.33563794905446222487960215517711748276965917901`25.*^9}}}}, 
 {{-1 -> {{-2160.50802055662900685054652869259123040045`25., 
      724.72992152553811529309377749439969663565`25., 
      1314.9680291470017392858744575647696518139`25., 
      3317.24238208924274671596786289195962873854`25., 
      -1913.97871775531787827263445978057456123332`25., 
      -698.15316579578079864916678645995308271474`25., 
      -278.87439124649686316044969445436768588587`25., 
      -131.06364299234944223400994082617999117773`25., 
      -68.97981927435929696780668354429787403784`25., 
      -39.34273248652432218689757539436872027247`25., 
      -23.80756119584440911695785254802721539912`25., 
      -15.06764043231124141554486315307137885452`25., 
      -9.87206789541489814327515056029941832786`25., 
      -6.64453763015467313403031102281209882152`25., 
      -4.56648620946994087424438824564868097854`25., 
      -3.18840391124199519808946323256911975452`25., 
      -2.25171324977215089761089943147881005895`25., 
      -1.60172679999730392008674877131250619653`25., 
      -1.1427562123767933111699850669460699759`25., 
      -0.81387243767838206857575099265812954458`25., 
      -0.57528849699236751720441282145802806428`25., 
      -0.40044128584690468937883260548760213616`25., 
      -0.27124553817939718371497806454775782741`25., 
      -0.17517167496017017161063684011141888904`25., 
      -0.10340298660173516539451745588615378677`25., 
      -0.04964821852202256367451265098765256441`25., 
      -0.00936147409328757615613262269073601178`25., 
      0.02077937883745671740396410625298207505`25., 
      0.04322708561975035857904780990584463989`25., 
      0.05980931962013327913440894678355359133`25., 
      0.07189938961745167396513667414454190345`25., 
      0.08053699441620323739688393680389751884`25., 
      0.08651461707568277279940267020230241138`25., 
      0.09043998743451217835082173179164286349`25., 
      0.09278168260954357446337037492555032975`25., 
      0.09390271842635575511911200251022659263`25., 
      0.09408550212258064278123281446316166113`25., 
      0.09355051258396919890461761334475813957`25., 
      0.09247038639283477519140011279174923374`25., 
      0.09098061139800104754808573576979179935`25., 
      0.08918769599019293500587828620374145504`25., 
      0.08717544659254553807738024418851821628`25., 
      0.08500981782839883757667157075868768706`25., 
      0.08274267897405611340560450547542257573`25., 
      0.08041475268553498031067301384875310315`25., 
      0.07805791797926440853296986328449926635`25., 
      0.07569702234675186082397753250058624124`25., 
      0.07335131298786558240665215040855843249`25., 
      0.0710355711259358684460541999643827174`25., 
      0.06876101384392777475421845981591409159`25.}, 
     {0, 0, 1025.26008298459056291241955165543464949097`25., 
      -790.36590384431227174575120053623982684863`25., 
      660.60153613079049626043886232781104396582`25., 
      304.35168300968446812267861898170354483093`25., 
      160.89644795449096516925035752884733290712`25., 
      96.24813488955083947126468880219658654409`25., 
      62.71985686800189088494810998951289460223`25., 
      43.47308167191793442956128701632445974223`25., 
      31.56647831716492975981379821133379261001`25., 
      23.7673802122873483684905542378598466394`25., 
      18.42314197957068907278309085119593424677`25., 
      14.62495635069359556337366131084430180573`25., 
      11.84294620352210813155372152940952003436`25., 
      9.75297698464322500122226471347767303385`25., 
      8.14865399538883177330615134599596052619`25., 
      6.89400208252395378504717487709711667696`25., 
      5.89677802707469907480276377455408867498`25., 
      5.09279292840133115042727816513708946136`25., 
      4.43637157149853191723378332857490445036`25., 
      3.89436447360667393555152407283167335053`25., 
      3.44228593336859775724814382761351824375`25., 
      3.06176220464254820893529837653756847982`25., 
      2.73880840396401958491868622860691472745`25., 
      2.46264208047763010308569471593554792084`25., 
      2.22485174251292611377618101373628727622`25., 
      2.01880470546687708420899249680704696968`25., 
      1.83921914162135948222398570484117363709`25., 
      1.68185060738721227924625452617792502155`25., 
      1.54325956202376359302582085464908179084`25., 
      1.42063696770578439296505770309963473087`25., 
      1.31167206592147999757162632201468879204`25., 
      1.21445113812020875206473615278859187983`25., 
      1.12737927549380153699475486133420409228`25., 
      1.04911940831662190107978096575140670734`25., 
      0.978544404322433026897811718420445369`25., 
      0.91469915059832294509782149049676660094`25., 
      0.85677032528086836209467285975705534586`25., 
      0.80406213857385136327024484921168566598`25., 
      0.75597674162928784269810704258846259079`25., 
      0.71199831092716328207940679180723186125`25., 
      0.67168004575723696995087781319502006768`25., 
      0.63463348889654734923365493272207498343`25., 
      0.60051971095111088397466477155903789235`25., 
      0.56904199809204240166753785750553453615`25., 
      0.53993975901352423584236354789164258845`25., 
      0.51298342566278313276848473156242303254`25., 
      0.48797016789144484219820300755718571946`25., 
      0.46472027779767471271354807565938143347`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-2697.74126495699469175428621470694095071559`25., 
      11547.46034561582806708519276735025381251728`25., 
      -18064.02952038222473768094699432713047793251`25., 
      29678.247237445740716363512324414913371456`25., 
      -69723.95965576182041257611334982112539402324`25., 
      136045.22430722192498798094805622064854781398`25., 
      -276038.29780747724453510942771985812879963749`25., 
      550501.34095533669247041717246709938792335789`25., 
      -1.10408983093320404595463528213272059190323317`25.*^6, 
      2.20776291455644563781623876452893191930322585`25.*^6, 
      -4.41847697430146390952468587396589074852571048`25.*^6, 
      8.83918097162845819673070105888718475713345357`25.*^6, 
      -1.768050331688347558204532114682411903020284903`25.*^7, 
      3.537149710915915598532252035337849397015250535`25.*^7, 
      -7.074021976563644314504996584824669465427346497`25.*^7, 
      1.4151757147479034334421819849096347812977531578`25.*^8, 
      -2.830112362238179245308191657734364377826105587`25.*^8, 
      5.6614577951945925905616803670324428999915564485`25.*^8, 
      -1.13218757901112389321507498521718136087234891982`25.*^9, 
      2.26477865172544133678504675591687517100849585605`25.*^9, 
      -4.52916528920092812916656684707967406643835337338`25.*^9, 
      9.059652253626129226149829588599361027216860139`25.*^9, 
      -1.811789927022880797340500650295591774123010205716`25.*^10, 
      3.624015672725139657336667155547764034753025936967`25.*^10, 
      -7.247537540412584483393138023810159458233243457609`25.*^10, 
      1.4496524593856444168494182331236869517840244628476`25.*^11, 
      -2.8991326355889357639009882058023046339359053814851`25.*^11, 
      5.7987517446271485075479862666779192004454623166371`25.*^11, 
      -1.15969031550291681719590963493753238918568632081862`25.*^12, 
      2.31954534272855796059306673626628256247070266659872`25.*^12, 
      -4.63888113770233609674094804817601989317111172027857`25.*^12, 
      9.27832463151539323861909166691689623874051559487734`25.*^12, 
      -1.855591550595263355460304005192540081759013052867084`25.*^13, 
      3.711376597613049570076469322757378984252428966742969`25.*^13, 
      -7.422495260900623715436373610149724513942408817425812`25.*^13, 
      1.4845661110896323745181837758856447579359125338238642`25.*^14, 
      -2.9690411717488589708452480158892364942717620693892216`25.*^14, 
      5.93831629162046990483021807680735331106401969033154`25.*^14, 
      -1.18763098083413013517382090271085345726382110126228879`25.*^15, 
      2.37534407930327676966150497466523833266574539102578001`25.*^15, 
      -4.7505732544409314747105754717414594`25.*^15, 
      9.5014363768948217965279131743504579`25.*^15, 
      -1.90024620458824821612833813127212625`25.*^16, 
      3.8005952636742512215477869737535094`25.*^16, 
      -7.60104315402371449588449360067578472`25.*^16, 
      1.52024530287898753816074560810888`25.*^17, 
      -3.040437527903800369263246596592804504`25.*^17, 
      6.081006391684276800959907675364746223`25.*^17, 
      -1.2161820945380743027650171717516317291`25.*^18, 
      2.4324114202134977972178387800758961469`25.*^18}}}, 
  {1 -> {{0, -7732.91017930474894072683614792703123244988`25., 
      -1654.86277101534213183499336319624729060784`25., 
      -2264.73038370042559705512737021151247442255`25., 
      -2331.1877417831769170979998801610184656554`25., 
      -2217.8888802113351192185643803731233145865`25., 
      -2186.64124961125424396287109644441982861598`25., 
      -2112.59996772425309018355908900315316124856`25., 
      -2111.08835913185808049540311259224969639442`25., 
      -2069.93920271541898423264402074167322956536`25., 
      -2082.77429363433112668499798569298987560892`25., 
      -2058.1491685147263279558688768052583804418`25., 
      -2076.28170050575241457829657636517295393976`25., 
      -2060.15203562993278537170846550707725763223`25., 
      -2079.68656072892199205605319213392956292837`25., 
      -2068.20553285657220913398601225691471943489`25., 
      -2087.51726337340172978220791861994910323184`25., 
      -2078.74293394973511013397769834536001451972`25., 
      -2097.18116914410004113219289117097926616903`25., 
      -2090.07491660069625266768703361341404517742`25., 
      -2107.41514467498305440597257467280966594463`25., 
      -2101.39142496528619347780156541204431569635`25., 
      -2117.59755029243273272653687659887353006666`25., 
      -2112.31054288806227694170990683044932466174`25., 
      -2127.42805325717401639027468510882982761378`25., 
      -2122.66494827547678341642684055899886634106`25., 
      -2136.77165255274132094974415189831810718913`25., 
      -2132.39658129712925619029377884998958763243`25., 
      -2145.57966409207548902708671761756412694883`25., 
      -2141.50292534022143264524054229079799393012`25., 
      -2153.84841319463207593101864150962153194431`25., 
      -2150.00892181109612917301218938547545588799`25., 
      -2161.59712602523032471425431663864939600131`25., 
      -2157.95205760737335263084497624996367233555`25., 
      -2168.85591714421914029693318702478877986313`25., 
      -2165.37441161291783472699850456314173672793`25., 
      -2175.65922797214769933372854352492796259952`25., 
      -2172.3184565963201065631397547228221007062`25., 
      -2182.04226922792256019394681862912188989332`25., 
      -2178.8249174802644540479274159864407665082`25., 
      -2188.0391431271800979318395269143753961579`25., 
      -2184.93176363283684770345137699549584673165`25., 
      -2193.68191242236946063456653177615373198927`25., 
      -2190.67382510373703416081586855352608747745`25., 
      -2199.0002032047981271237930955622880379751`25., 
      -2196.08274685759834189022411235918314573517`25., 
      -2204.02110542293021256093599155867578406076`25., 
      -2201.18711937802501227279906526520794873786`25., 
      -2208.769234998462292828954645345567318785`25., 
      -2206.01269411729539141832900033382410193685`25.}, 
     {0, 6147.97570582862427611498233232447080088291`25., 
      -786.04256504003925049577015070522646312946`25., 
      -811.64558572614767199968531075206043091933`25., 
      -1076.00207454876521476168262956577371269892`25., 
      -1273.78879190645950441550083108638274182279`25., 
      -1378.7958649815720980933751541438053273841`25., 
      -1417.12914838202878304850975093605655855328`25., 
      -1408.21287961331735141972318218347987866969`25., 
      -1370.49250430867192227906818987531158543975`25., 
      -1313.30892955893656486650925124661387201431`25., 
      -1245.80042803752786555020994003262164327643`25., 
      -1171.82592711134609640161733492666759895249`25., 
      -1096.04119218303443139853989458915813712149`25., 
      -1019.88526647802954345081552763761465879982`25., 
      -945.87258756852827963644444713784833550455`25., 
      -874.37428263703807343275356197366810436773`25., 
      -806.82650436773233487367067231675284222649`25., 
      -743.12642854010554660266040465856512490806`25., 
      -684.13605430172035351190545660091365871459`25., 
      -629.54849172797063303521469642507756714789`25., 
      -579.90438291744336183449936069202169966841`25., 
      -534.81908234169025342117994443366992958828`25., 
      -494.64544195471068486018604781384703215847`25., 
      -458.98099936265933621355399210922819683206`25., 
      -428.06470903187840586029691705341973928302`25., 
      -401.50441526810107203529907821411974264566`25., 
      -379.46771755271144844367727538414449609323`25., 
      -361.58523655082648405111714394865315479028`25., 
      -347.97857146953638848339702765252978264988`25., 
      -338.30578304025222641694135222479119611116`25., 
      -332.65804336469517267466824273962847139984`25., 
      -330.72163787760821531058622970827861843325`25., 
      -332.56713314075997910659289332980639848048`25., 
      -337.90795269261162472456292162541316100173`25., 
      -346.80039851959983681711542792843774185303`25., 
      -358.98311363751658689361920760761869606403`25., 
      -374.50231590864804334323216476396081081876`25., 
      -393.11965529514989835690178834980358975292`25., 
      -414.87407423693807085773986702211664799482`25., 
      -439.54799734811295027649041276270737879495`25., 
      -467.17501161292199802847297084154997565472`25., 
      -497.55619775502447798346984869694476822173`25., 
      -530.72112090088809084349118647338786770416`25., 
      -566.48757149884482904588012013633073897722`25., 
      -604.8820331158150812811887296696565364511`25., 
      -645.7372503387596976823577544814319744166`25., 
      -689.07729768234472581322753171646385630936`25., 
      -734.7483072279723333340959087453749300902`25., 
      -782.77243208230330988270010456468347763859`25.}, 
     {0, 2049.91566702361192470322287223798570891174`25., 
      3013.05064708549943218283234871805351636165`25., 
      3188.75770425895188287168002348130980063726`25., 
      3463.16440465946712993512731801898714094362`25., 
      3750.80336492119299365538906707587264733489`25., 
      4013.27933921733801258564300098147707732799`25., 
      4260.43001176751222656861641569421639932674`25., 
      4481.33954290869118661751097022020051705382`25., 
      4689.18208831651227775862232024439047315661`25., 
      4876.50378482481657651064108998141499489971`25., 
      5054.43769958313726409357388127901811635558`25., 
      5216.52166114530913441454570233415840398138`25., 
      5371.97333565546286894104798061147749199436`25., 
      5514.925468872335832919319001035358505792`25., 
      5653.15781517602567172861423260235271662688`25., 
      5781.28863418743309490182966374177188059324`25., 
      5906.02816381349923935504074229005154789625`25., 
      6022.4189366192757183884401975392696189453`25., 
      6136.3572025644579615146965207689465047183`25., 
      6243.25994383545935209555214857292379613523`25., 
      6348.38694694289177283312344768601854696942`25., 
      6447.48584891778859049802106355459163707415`25., 
      6545.30627260078645609501715097287406139839`25., 
      6637.88805156377030546833903276470157850967`25., 
      6729.56300767347290048923408995835973229269`25., 
      6816.62973801468153652790571959553998894345`25., 
      6903.07160103231489382094645383854121148516`25., 
      6985.41708841710680050636041484228105801663`25., 
      7067.35438738524581474804986680363715368384`25., 
      7145.6170239624341763575760405996847164769`25., 
      7223.63983166707500301891776167493289495779`25., 
      7298.33995822118100677983505923760250050481`25., 
      7372.93229728467669297754154081237393957494`25., 
      7444.49913690001597944208803893618132079959`25., 
      7516.06255663110522519287488274516380738031`25., 
      7584.85398243710290295722545529880307931414`25., 
      7653.72500936605548994986074373169795322754`25., 
      7720.04229226083562586739949000571527883064`25., 
      7786.50554984603412431918461415793439949826`25., 
      7850.60452617750771859381153113952668921061`25., 
      7914.90273994971753646259187177976528848883`25., 
      7977.00238382926773681073727020732263149301`25., 
      8039.34411107763707394230371026147003728803`25., 
      8099.63319659032489326364922141448239874156`25., 
      8160.19886939448827347039647110896350095472`25., 
      8218.84120742860298426511938772249181723139`25., 
      8277.78790874113432093813229053731719192277`25., 
      8334.92650651056139122736318272326320733458`25., 
      8392.39178283162450760347365342848100000506`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}}}}, 
 {{-1 -> {{-305.3200820835276676988717092072314946274`25., 
      224.51457305496702032463869553082692670994`25., 
      579.18838666813247260965708432545409381926`25., 
      -219.81849996026089261040939286080130201963`25., 
      -261.93366856412819037874514478596474782827`25., 
      -24.44714239931863110201621351335670979731`25., 
      -2.49460636727741133694042995034252140789`25., 
      0.94693221288489491565493871584430404463`25., 
      1.39876142736626278535588393644205664656`25., 
      1.26804443083451180959368037914236254483`25., 
      1.04748012258638241341937441282239546872`25., 
      0.8458525262784060019882954629604922221`25., 
      0.68202706068325185373590206049768598761`25., 
      0.55328073344173169238396136714672950234`25., 
      0.45278803116637887571904219164331609295`25., 
      0.3740855194885991303239495124182276397`25., 
      0.31198583209282049691138898149491872199`25., 
      0.26254054088495798220529410186377916674`25., 
      0.22279579470278514377712799624586870798`25., 
      0.19054792103568179300373668923455079131`25., 
      0.1641466032318073248237093043672233577`25., 
      0.14234732053067357442402484372310210767`25., 
      0.12420368585935648618495036245907660869`25., 
      0.1089895849967966443101651944663923817`25., 
      0.09614287612855269205678461180321422393`25., 
      0.08522450522557701798346947903217385405`25., 
      0.07588862061861940781192004368181336797`25., 
      0.06786055826705193600146847336268889986`25., 
      0.06092049059094304750576482573414658567`25., 
      0.05489117937434710263967992143604868768`25., 
      0.04962872578763840719671122923019199099`25., 
      0.04501552684548014328865571381638577004`25., 
      0.04095486944273981177238532017898702293`25., 
      0.03736674955809300858609246030527640135`25., 
      0.03418461528693705943220770997648329467`25., 
      0.0313528117937984925134171305999734273`25., 
      0.02882456350225756593302061705413870461`25., 
      0.02656037038658939402398205783197030653`25., 
      0.02452672561913105184722889799689341441`25., 
      0.02269508422198861516459537094756004482`25., 
      0.02104102899436718199626823648392800438`25., 
      0.01954359241220507917252307151420688937`25., 
      0.01818470254815581694105560662329865287`25., 
      0.01694872814420948814072605874234980445`25., 
      0.01582210337013528871758365811100680546`25., 
      0.01479301694367773888545719822472006707`25., 
      0.01385115348487138322857582688119132528`25., 
      0.0129874774571112944284628284429971469`25., 
      0.01219405198269192952213776864251639421`25., 
      0.01146388633817703336381641630078794501`25.}, 
     {0, 0, 224.51457305496702032463869553082692670994`25., 
      -99.78425469109645347761719801370085631553`25., 
      112.25728652748351016231934776541346335497`25., 
      29.93527640732893604328515940411025689466`25., 
      12.47303183638705668470214975171260703944`25., 
      6.41470208728477200927539130088076933457`25., 
      3.74190955091611700541064492551378211183`25., 
      2.37581558788324889232421900032621086465`25., 
      1.60367552182119300231884782522019233364`25., 
      1.13391198512609606224564997742841882177`25., 
      0.83153545575913711231347665011417380263`25., 
      0.62801279176214551139759075672958580898`25., 
      0.48596227933975545524813570461217949504`25., 
      0.3837855949657555902985276846680802166`25., 
      0.30839913881176788506131688946542160262`25., 
      0.2515569445994028238931526000345399739`25., 
      0.20788386393978427807836916252854345066`25., 
      0.17377288936142958229461199344491248198`25., 
      0.14674155101631831393767235002014831811`25., 
      0.12504292567806573117495889475401109814`25., 
      0.10742324069615646905485105049321862522`25., 
      0.09296669691717060883007813479537346862`25., 
      0.08099371322329257587468928410202991584`25., 
      0.07099275037311210128842330293464883058`25., 
      0.06257373830963406363562951380457829619`25., 
      0.05543569705060914082089844334094492017`25., 
      0.04934386220988286160981070231446745642`25., 
      0.04411328677767305635615260743311266857`25., 
      0.03959692646472081487207031667210351441`25., 
      0.03567687479023788659218793826963720431`25., 
      0.0322578409561734224604365941854636389`25., 
      0.02926224477744764031601677361105596959`25., 
      0.02662649111183195212578732157623658998`25., 
      0.02429811396698777276240678523060897475`25., 
      0.02223356833580580514207156818487095729`25., 
      0.02039650902157320193728264324604378167`25., 
      0.01875643885170985967624383421310166472`25., 
      0.01728763941287187343687061642649009985`25., 
      0.01596831956294217783247785885710006591`25., 
      0.01477993305388018961355048849812889153`25., 
      0.01370662839163412822494741730957429345`25., 
      0.01273480278247118663214059532222501002`25., 
      0.01185273852048184037190574889297998768`25., 
      0.01105030505992208787127543721081958542`25., 
      0.0103187137170221077454103637986408184`25., 
      0.00965031476703060478506936151002909635`25., 
      0.00903842886694714252514648532732797611`25., 
      0.00847720640582102816079739830960852297`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-257.71199151176228311079252404262378700152`25., 
      1419.99218819821100466029295596866576643223`25., 
      -2936.97014216217321686908053498774541994659`25., 
      4511.48700397964705005862346727720751410841`25., 
      -9472.00315406922814076652432561606888163672`25., 
      19412.15153635273958261363751044996565234675`25., 
      -38690.13637467219052023816946161957531546001`25., 
      77919.55650671356170145708379403762346346235`25., 
      -155572.97945785569258685089051239778805610843`25., 
      312048.2643974192992360761399855732385872366`25., 
      -623551.53438758901692576937725493525530292808`25., 
      1.24894470519813011210109633826440844683090791`25.*^6, 
      -2.49664794119851733188241903707121383244276674`25.*^6, 
      4.99755222213749119206544564412431819421136673`25.*^6, 
      -9.99202772168750144961570872521981437486480457`25.*^6, 
      1.99947685052830185933171146669765814106959544`25.*^7, 
      -3.998140790447291493255620547041825193631520479`25.*^7, 
      7.999151174005045654104911279009704002871878387`25.*^7, 
      -1.5996045578838758983408749961236062739740962937`25.*^8, 
      3.2000151091069963106538862114730018107866170769`25.*^8, 
      -6.3993786772974788518413958527662625285185586666`25.*^8, 
      1.28011073946175875340010927149073632695327397925`25.*^9, 
      -2.56002731897902826570939871228544882051520460465`25.*^9, 
      5.12076085917193705153166435637814801689220710465`25.*^9, 
      -1.024092779873471788721402081746622690438081677978`25.*^10, 
      2.048403147592811839591466212982947352788672181797`25.*^10, 
      -4.096620596478878018292896312409324865762004709253`25.*^10, 
      8.193925762129658103752403666293652882954940553128`25.*^10, 
      -1.6387259996337337194198773344798805560707791534663`25.*^11, 
      3.2776712483933723921224561264909457216270747630815`25.*^11, 
      -6.5551510289583197393393762173157789026098416213251`25.*^11, 
      1.31110151177063141396135061510705522062032110253043`25.*^12, 
      -2.62214018006294509014305298002650910159567346428058`25.*^12, 
      5.24451538790181195980532173777721542464468617564682`25.*^12, 
      -1.048882197836410031922295964807009147189220981684875`25.*^13, 
      2.097842776982488942352627152310996870651889676890098`25.*^13, 
      -4.195615428442916538861472037017890436350439849429173`25.*^13, 
      8.391494989503495016853955693315174713325382281345551`25.*^13, 
      -1.6782752185934837358720723233373357206119193309928976`25.*^14, 
      3.3566402749175500287661016423864301137134090823502423`25.*^14, 
      -6.7131992180074465582961692565599505022310951314044239`25.*^14, 
      1.34267065483845274495330256641734739964322523492409164`25.*^15, 
      -2.68531327533210480169515784478885864856520515608906408`25.*^15, 
      5.3707330189260575959201207841376478`25.*^15, 
      -1.07413687247539742975388644067232251`25.*^16, 
      2.14831078642276410890342993804445135`25.*^16, 
      -4.29658757679446884922852501189828971`25.*^16, 
      8.59330482680079830054967918343841317`25.*^16, 
      -1.718649019355942893590602933975925595`25.*^17, 
      3.437343692498395395409325376826687452`25.*^17}}}, 
  {2 -> {{-1944.17777902864951635554960300880243111935`25., 
      75.37658683423278226087481792973039791332`25., 
      -248.92224091183069154138107561479738511141`25., 
      -296.31976189010150694324924467130529186123`25., 
      -309.20856145436813218410813274807498580198`25., 
      -313.55630398019447765706145351867195168429`25., 
      -315.05306780056092445922571148887746452902`25., 
      -315.43489530575644660263496097107274841798`25., 
      -315.34368095729307186837608470588165282228`25., 
      -315.04760393895459122990083165621978790771`25., 
      -314.66795340763829832609710292303634693924`25., 
      -314.2622825184141649376741137423004175202`25., 
      -313.85844673150362223418702661247700961814`25., 
      -313.46974080839728003375646652159523606543`25., 
      -313.1020717984634458909312286572801717763`25., 
      -312.75752862612819238034900000687572149061`25., 
      -312.43622577171537873878963825714410506908`25., 
      -312.13728150643864925312649447648192855802`25., 
      -311.85934584083980211293357257788855510101`25., 
      -311.60088723217949607384708590332244268792`25., 
      -311.36034712187213752413303638733499583648`25., 
      -311.13622091618740890050762290998632274266`25., 
      -310.92709767922201692688650723159150881729`25., 
      -310.73167664925062034723645180344855227844`25., 
      -310.54877089157424216905282692461890885007`25., 
      -310.37730401631231958809834027794664767774`25., 
      -310.21630338190944481069613399249179990179`25., 
      -310.06489175158066528179278683065407201728`25., 
      -309.92227851916380316794821392675594039418`25., 
      -309.78775112008475126618453471190462257031`25., 
      -309.66066694814276615371637345846028135563`25., 
      -309.54044592596671060294761986832824610099`25., 
      -309.4265637771231167052304129709243761028`25., 
      -309.31854599173711925686384457174244763582`25., 
      -309.21596244756528370244363414912262591417`25., 
      -309.11842263412213851609236169164613988495`25., 
      -309.0255714222639078924278055028279313737`25., 
      -308.93708532165285222855609118677551022015`25., 
      -308.85266917138453461684605291815231370632`25., 
      -308.77205321332489371351835069396189536071`25., 
      -308.69499050252301104031716962517894453092`25., 
      -308.62125461394607658557760325949954115649`25., 
      -308.5506376094523606958454306565414950845`25., 
      -308.48294823323699530602868628968841742623`25., 
      -308.4180103078954661607014564153049375403`25., 
      -308.35566130673946381719043713643691336585`25., 
      -308.29575108108419189322038507690411497007`25., 
      -308.23814072393428219380551592972576702401`25., 
      -308.18270155386216896079001293064744989014`25., 
      -308.129314204934780918373500374829259493`25.}, 
     {-673.54371916490106097391608659248078013309`25., 
      -823.22010120154574119034188361303206460131`25., 
      -748.38191018322340108212898510275642236622`25., 
      -748.38191018322340108212898510275642236635`25., 
      -760.85494201961045776683113485446902940584`25., 
      -775.82258022327492578847371455652415785319`25., 
      -790.79021842693939381011629425857928630053`25., 
      -805.04511195423888716406160826053655148847`25., 
      -818.40907463608216218338534013737148760216`25., 
      -830.88210647246921886808748988908409464161`25., 
      -842.52360285309713844047616299068252787842`25., 
      -853.40915791030766063803440277399534856739`25., 
      -863.6143657764425251982452525708511179633`25., 
      -873.20900565058641495570844468755312337825`25., 
      -882.25538038906493958417374011187215705521`25., 
      -890.80831650544463559654092851304651616797`25., 
      -898.9157871990962224415973258516597107436`25., 
      -906.61971862745293392332512422771749744444`25., 
      -913.95679617826884962020874172872491334999`25., 
      -920.95920001624053056600643983494953484582`25., 
      -927.6552486863009504704254886490268291512`25., 
      -934.06995077358572247970087994990759848577`25., 
      -940.22547297855595824617726554166187208965`25., 
      -946.141535509648633353545874119549274638`25., 
      -951.83574569582533314438815987576589959079`25., 
      -957.32387970383563808565710576651944668814`25., 
      -962.6201209143630652317767878149389536772`25., 
      -967.73726218057313976909049027718002323184`25., 
      -972.68687798866324162809927986119296253321`25., 
      -977.47947150215186439364985956874756031191`25., 
      -982.1246005998408372279527291314543243128`25., 
      -986.63098629556777383661931226755694363028`25., 
      -991.00660633494549130262369544658515658363`25., 
      -995.25877627916835153604488286194172716526`25., 
      -999.39421998962823129247019454432772522112`25., 
      -1003.41913110321867647476063614488036480359`25., 
      -1007.33922682322603714709559749541861273027`25., 
      -1011.15979513347072117664400372567292479641`25., 
      -1014.88573636482389600422217079232960684233`25., 
      -1018.52159989607842264915559096286931415747`25., 
      -1022.071616649511661859416972046049056161`25., 
      -1025.53972794060464835223659417213500055733`25., 
      -1028.92961115746245469860163835552727703495`25., 
      -1032.24470267543908105998426951877315266005`25., 
      -1035.48821835382303026129159387281258324325`25., 
      -1038.66317191217609923557941380961215594419`25., 
      -1041.77239144240591626422980476221297972794`25., 
      -1044.81853427756427238334300322146564231667`25., 
      -1047.80410040861436573872383693863089400164`25., 
      -1050.73144461511336883819474963546140381701`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}}}


==> anc/asyexps_nl4.txt <==
{{{-1 -> {{0.4774648292756860073066512901175430861`25., 0, 
      -1.43239448782705802191995387035262925831`25., 
      0.95492965855137201461330258023508617221`25., 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}}}, 
  {0 -> {{0.4774648292756860073066512901175430861`25., 
      -2.38732414637843003653325645058771543052`25., 
      4.77464829275686007306651290117543086103`25., 
      -7.63943726841097611690642064188068937765`25., 
      15.27887453682195223381284128376137875531`25., 
      -30.55774907364390446762568256752275751062`25., 
      61.11549814728780893525136513504551502123`25., 
      -122.23099629457561787050273027009103004247`25., 
      244.46199258915123574100546054018206008493`25., 
      -488.92398517830247148201092108036412016986`25., 
      977.84797035660494296402184216072824033972`25., 
      -1955.69594071320988592804368432145648067944`25., 
      3911.39188142641977185608736864291296135888`25., 
      -7822.78376285283954371217473728582592271776`25., 
      15645.56752570567908742434947457165184543552`25., 
      -31291.13505141135817484869894914330369087104`25., 
      62582.27010282271634969739789828660738174208`25., 
      -125164.54020564543269939479579657321476348417`25., 
      250329.08041129086539878959159314642952696834`25., 
      -500658.16082258173079757918318629285905393667`25., 
      1.00131632164516346159515836637258571810787334`25.*^6, 
      -2.00263264329032692319031673274517143621574669`25.*^6, 
      4.00526528658065384638063346549034287243149338`25.*^6, 
      -8.01053057316130769276126693098068574486298676`25.*^6, 
      1.602106114632261538552253386196137148972597352`25.*^7, 
      -3.204212229264523077104506772392274297945194704`25.*^7, 
      6.408424458529046154209013544784548595890389408`25.*^7, 
      -1.2816848917058092308418027089569097191780778816`25.*^8, 
      2.563369783411618461683605417913819438356155763`25.*^8, 
      -5.1267395668232369233672108358276388767123115263`25.*^8, 
      1.02534791336464738467344216716552777534246230519`25.*^9, 
      -2.05069582672929476934688433433105555068492461056`25.*^9, 
      4.10139165345858953869376866866211110136984922067`25.*^9, 
      -8.20278330691717907738753733732422220273969844233`25.*^9, 
      1.640556661383435815477507467464844440547939688249`25.*^10, 
      -3.281113322766871630955014934929688881095879376968`25.*^10, 
      6.562226645533743261910029869859377762191758752933`25.*^10, 
      -1.3124453291067486523820059739718755524383517507988`25.*^11, 
      2.6248906582134973047640119479437511048767035011524`25.*^11, 
      -5.2497813164269946095280238958875022097534070032316`25.*^11, 
      1.04995626328539892190560477917750044195068140045449`25.*^12, 
      -2.09991252657079784381120955835500088390136280130401`25.*^12, 
      4.19982505314159568762241911671000176780272560179801`25.*^12, 
      -8.39965010628319137524483823342000353560545120525077`25.*^12, 
      1.679930021256638275048967646684000707121090240713193`25.*^13, 
      -3.359860042513276550097935293368001414242180482110619`25.*^13, 
      6.719720085026553100195870586736002828484360962835274`25.*^13, 
      -1.3439440170053106200391741173472005656968721928471776`25.*^14, 
      2.6878880340106212400783482346944011313937443851292886`25.*^14, 
      -5.3757760680212424801566964693888022627874887713964589`25.*^14}}}, 
  {2 -> {{1.43239448782705802191995387035262925831`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25., 
      0.4774648292756860073066512901175430861`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}}}}, 
 {{-1 -> {{-5.19448154773487525385604042129505378383`25., 
      3.81971863420548805845321032094034468883`25., 
      9.85386669189639367388830578247464431829`25., 
      -3.73982325074167870225649250613839644268`25., 
      -4.45633840657306940152874537443040213696`25., 
      -0.41592491794681981080934956828017086612`25., 
      -0.04244131815783875620503567023267049654`25., 
      0.0161103779129755278655849687005647191`25., 
      0.02379745339564530258639500080903309985`25., 
      0.02157353474009566405735940153550333252`25., 
      0.01782102287954147773303283500075909115`25., 
      0.01439068570227911912645493226208776937`25., 
      0.01160348496436534344730268155856176539`25., 
      0.00941309376365895128819594008378178737`25., 
      0.00770338805387034004058861951756114336`25., 
      0.00636440392324648803953789340598118858`25., 
      0.00530788750252435628015595620690787996`25., 
      0.00446666326647376529271766902981854915`25., 
      0.00379047665845948259734244228017546006`25., 
      0.00324183608567322521178380000588082632`25., 
      0.00279266432719520968509146264518905523`25., 
      0.00242178806195852962158076293668793756`25., 
      0.00211310618664311602205019520251737141`25., 
      0.0018542651511742340241805042536815339`25., 
      0.00163570110615685109359368904769173538`25., 
      0.00144994432330849368969985881151146444`25., 
      0.00129111074776479143725383817228037866`25., 
      0.00115452745633925789038415172072627618`25., 
      0.00103645447130148852089202917128037669`25., 
      0.00093387639767320212430457333256037465`25., 
      0.00084434505120745872357353698123199985`25., 
      0.00076585962497036160604518227664928531`25., 
      0.00069677471641712345170409807487879623`25., 
      0.00063572919853088294380875641351131874`25., 
      0.00058159080828437341189011226803090671`25., 
      0.00053341267702114637546456365860068213`25., 
      0.00049039900098358807825554925044848458`25., 
      0.00045187775704972504010555485914505247`25., 
      0.00041727888576971543785455592055206187`25., 
      0.00038611674479753787614623504447644689`25., 
      0.00035797591861872332318792840898932333`25., 
      0.00033249968187116391786901255884283933`25., 
      0.00030938057265293450372306325067993927`25., 
      0.00028835265273702342772501801262976983`25., 
      0.00026918512349946615965643274669009688`25., 
      0.00025167703684895964077337388284022798`25., 
      0.0002356528948276794878207607597934251934466931958273644049`25., 
      0.0002209589737504757086127891417523144094062182706182912806`25., 
      0.000207460241671507307559999844579674004087466744226322609`25., 
      0.0001950377637875109646017915816769215585995408236353265356`25.}, 
     {0, 0, 3.81971863420548805845321032094034468883`25., 
      -1.6976527263135502482014268093068198617`25., 
      1.90985931710274402922660516047017234441`25., 
      0.50929581789406507446042804279204595851`25., 
      0.21220659078919378102517835116335248271`25., 
      0.10913481812015680167009172345543841968`25., 
      0.06366197723675813430755350534900574481`25., 
      0.04042030300746548210003397165016237766`25., 
      0.02728370453003920041752293086385960492`25., 
      0.0192915082535630710022889410148502257`25., 
      0.01414710605261291873501189007755683218`25., 
      0.01068452764812723932434464425437858654`25., 
      0.00826778925152703042955240329207866816`25., 
      0.00652943356274442403154394926656469177`25., 
      0.00524686625577676931106210208920377018`25., 
      0.00427979678902575692823889111589954587`25., 
      0.00353677651315322968375297251938920805`25., 
      0.00295643857136647682542818136295692314`25., 
      0.00249654812693169154147268648427473509`25., 
      0.0021273843688139727421070511394822304`25., 
      0.00182761657139018567390105756982791612`25., 
      0.00158166403072691016913176410804983217`25., 
      0.00137796487525450507159206721534644469`25., 
      0.00120781616891873140188243804614714457`25., 
      0.00106458155914311261383868738041815627`25., 
      0.00094314040350752791566745933850378881`25., 
      0.00083949860092428308976993633427260323`25., 
      0.00075050960491315218753378727201893009`25., 
      0.00067367171679109136833389952750270629`25., 
      0.00060697896618552170005612749419042503`25., 
      0.00054881014859274253713408194266384263`25., 
      0.0004978453742854986065106823487703284`25., 
      0.00045300268432228273938012456367888338`25., 
      0.00041338946257635152147762016460393341`25., 
      0.00037826486771692296082919492185980835`25., 
      0.00034701055046154785904639657696482804`25., 
      0.00031910765532209591131605767092233456`25., 
      0.00029411862895245153295243014714255368`25., 
      0.00027167273358502760017448153065009564`25., 
      0.00025145443758964405769745632605512292`25., 
      0.0002331940558123008582694267595201675623409182479006060945`25., 
      0.0002166601607603793566904827181474954454105907422069267536`25., 
      0.0002016533963787080592573756900506992248213146772455451978`25., 
      0.0001880014093370487539536463797681971054797085629302575362`25., 
      0.000175554675714931889808493902056271013695352188286059602`25., 
      0.0001641830489664942212960760937434061773639108552976333418`25., 
      0.0001537728918762273775544770660604003493993086863390647547`25., 
      0.0001442246836529097418661183077249087075977169225876811171`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-4.38451403328139990169590305554558427791`25., 
      24.15865726613213429478759282366350075215`25., 
      -49.96735591580256890703539662550039466828`25., 
      76.75497738339664168341703441492413540071`25., 
      -161.14939203520425948374048947172896017907`25., 
      330.26344768842090027130952286209771431214`25., 
      -658.24428614754199372805959386498332294734`25., 
      1325.66353225032524633858932730876864115531`25., 
      -2646.79927243988890979519473461546331286385`25., 
      5308.94967783889166942284548179614205535941`25., 
      -10608.62723910831975866148278883632759494585`25., 
      21248.58666688690171816610027292944427500599`25., 
      -42476.05192965341396397310271009626558031172`25., 
      85024.51795697054958145370661081070651777373`25., 
      -169996.69091717866360404797453114996100904204`25., 
      340175.64564753717833620800000527265159974214`25., 
      -680212.98892297964913611691726609502349118496`25., 
      1.3609141883940531358590586296991934976530606`25.*^6, 
      -2.72144442740167922213003307469044545666670447`25.*^6, 
      5.44426011001190298598959846942476678583734474`25.*^6, 
      -1.088741173831329105228214795366660921676125293`25.*^7, 
      2.177882165435884457580526170778190348313698641`25.*^7, 
      -4.355434002043715385895007260977134099175206322`25.*^7, 
      8.712069514659250182189977165860743317964057456`25.*^7, 
      -1.7423128580077969940439732959772408722008951043`25.*^8, 
      3.4849959032769955683030616099898915264835632583`25.*^8, 
      -6.9696758730264465339576685844393050646234484657`25.*^8, 
      1.39405164195022538627167548197812619936851540601`25.*^9, 
      -2.78800264587969819939109565412456049236994562971`25.*^9, 
      5.57637830539515151778867771992788497063207426611`25.*^9, 
      -1.115243086212190503857360793116106051483715965821`25.*^10, 
      2.23060748694436346420645662305548147175479960733`25.*^10, 
      -4.461108056817864992681942688135837790994529523351`25.*^10, 
      8.92261597185563471422455494139790904003821844628`25.*^10, 
      -1.7844876711772571431570252709382008175241944867985`25.*^11, 
      3.569108694299130525741709710926081632489037257469`25.*^11, 
      -7.138098082417060274055434467516259721579198231543`25.*^11, 
      1.4276645539798006644931115546282905939494979306637`25.*^12, 
      -2.85528865167133338806212682609376587627736748184047`25.*^12, 
      5.71073014636256148561340544073305690423831412876223`25.*^12, 
      -1.142132192099565577025813295066910293385252479823059`25.*^13, 
      2.284316804072981985742858808649551341548020248453086`25.*^13, 
      -4.568585912663316297780041701909211316531196751226095`25.*^13, 
      9.137352962256052620658050483409986732021764903713305`25.*^13, 
      -1.8274540363475570638534929992534787459145219436995925`25.*^14, 
      3.6549710922126421512534724843856450122232862690325984`25.*^14, 
      -7.3098843461531606130542013434942546958133713159171012`25.*^14, 
      1.46199893083567456909162783839216859248173326794759794`25.*^15, 
      -2.9239775376566136185851467685790794500365341601622049`25.*^15, 
      5.8480327471617312965376046108582584`25.*^15}}}, 
  {2 -> {{-33.0767486035119955523628476882404950474`25., 
      1.28239939793590744867272847139427898151`25., 
      -4.234971962583130857981908658852885569`25., 
      -5.04135700758206722587758639327362500331`25., 
      -5.26063715139756746627027068947575590211`25., 
      -5.33460630590122929851333285759555305323`25., 
      -5.36007109679593255223635425973515535115`25., 
      -5.36656721692213236185957400517893144757`25., 
      -5.36501536600309574067180484376736271342`25., 
      -5.35997813884799871657676273139126293227`25., 
      -5.3535190560845835253967371007699945604`25., 
      -5.3466172829219801218129811411733530391`25., 
      -5.33974673078172514198049761722550677989`25., 
      -5.33313358653227886635880566860937074591`25., 
      -5.32687834817801703784193016619191218523`25., 
      -5.32101655507590497433486011353852834294`25., 
      -5.31555015490631079139717721042400178756`25., 
      -5.31046414661237777557304054874921995656`25., 
      -5.30573556250956185069263166956710207166`25., 
      -5.3013383461051332035248086448580377773`25., 
      -5.29724598127948816203628984401893187624`25., 
      -5.29343287002965345955495010621904896916`25., 
      -5.28987500777504376624192545384560222941`25., 
      -5.28655026435398030836508141064468236391`25., 
      -5.28343844617045024484210858661922529234`25., 
      -5.28052124035313965272757100661913011172`25., 
      -5.27778209912511342778121967094976597186`25., 
      -5.27520609785297918248796801791282920256`25., 
      -5.27277978577027264368910004790322015794`25., 
      -5.27049103985021315953811117657304650876`25., 
      -5.26832892728409242983638442556926754669`25., 
      -5.26628357908071908398209561212656751401`25., 
      -5.26434607560322882863340967247319354428`25., 
      -5.2625083439047903087179103991411758577`25., 
      -5.26076306621566645240452307626106546924`25., 
      -5.25910359869016870821329159777847875041`25., 
      -5.25752389943360145752712712575699694209`25., 
      -5.25601846482963264661059512416064195082`25., 
      -5.25458227323716599537167197781355543168`25., 
      -5.25321073519834412745116286624887912712`25., 
      -5.25189964938129886458006526772516162718`25., 
      -5.25064516356429997971682122747730788357`25., 
      -5.24944374004739366023177481268218044567`25., 
      -5.24829212495110199953545969112891447417`25., 
      -5.24718732092827825226146145130008400352`25., 
      -5.24612656287458445057601877925885107806`25., 
      -5.24510729627553445565025229809477700327`25., 
      -5.24412715787411822257892182111064631988`25., 
      -5.24318395838328831880361080600345377885`25., 
      -5.24227566700267113093641115949614997247`25.}, 
     {-11.45915590261646417535963096282103406654`25., 
      -14.005634992086789547661771176781263859`25., 
      -12.73239544735162686151070106980114896275`25., 
      -12.73239544735162686151070106980114896275`25., 
      -12.94460203814082064253587942096450144547`25., 
      -13.19924994708785317976609344236052442472`25., 
      -13.45389785603488571699630746375654740398`25., 
      -13.69641967407967860959651129365752166993`25., 
      -13.92378387849667194640920238418968504427`25., 
      -14.13599046928586572743438073535303752698`25., 
      -14.33404995402244658972454719643883317752`25., 
      -14.51924843325665207134652103018139534425`25., 
      -14.69287200753871971036712149931504737556`25., 
      -14.85610784660733031115572023097916466995`25., 
      -15.01001592344344887761354189226247526181`25., 
      -15.15552901427032461317366419020305982138`25., 
      -15.29346329828330057084003011845923893515`25., 
      -15.42453207494721437676734615888366252741`25., 
      -15.54935948129379895384098048309739928195`25., 
      -15.66849300594738142739897534690840418452`25., 
      -15.78241443889736966773880793542767762261`25., 
      -15.89154925701752646940889965888311604229`25., 
      -15.99627458753686885484989676724944583895`25., 
      -16.09692593494676313834009993776170788609`25., 
      -16.19380285682878638619942048937976010646`25., 
      -16.28717375677603164985049896389163519885`25., 
      -16.37727993994190470148580546377022794536`25., 
      -16.4643390541118303552397247873244238357`25., 
      -16.54854801871071677628146222826226212249`25., 
      -16.63008552650163852465566868831517588432`25., 
      -16.70911418789899345000297648805876922271`25., 
      -16.78578237553896023540562156976939979711`25., 
      -16.86022581666258869891042203973396296645`25., 
      -16.93256897261345021516900556853965131283`25., 
      -17.00292623800879788588323582400557566539`25., 
      -17.0714029866332099967350580818599683993`25., 
      -17.13809648659552804220011413508273632244`25., 
      -17.20309670359401983098260119760124068652`25., 
      -17.26648700809719293768998022141959633569`25., 
      -17.32834479974424537588355447762915657357`25., 
      -17.38874206019963129817533600834487997249`25., 
      -17.44774584398004127631404413525371456525`25., 
      -17.50541871534435178126165358260821454313`25., 
      -17.56181913814546640744774749653867367474`25., 
      -17.61700182454519333147755074641836152966`25., 
      -17.67101804765516993028395978125994216162`25., 
      -17.72391592246059214816269989198471988195`25., 
      -17.77574065878653771540659173722720374452`25., 
      -17.82653478956054686512006527872907003027`25., 
      -17.87633837719474540556474999379802010275`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}}, 
 {{-1 -> {{-142.36674425855837606696017506384624362678`25., 
      42.59025462218844700253038888430764788541`25., 
      69.86217529951641790185167607568541282062`25., 
      246.38855042916816888340407436349009605749`25., 
      -128.66033174516039416513128923310007038255`25., 
      -47.7039414793890645255583323234209977905`25., 
      -19.10654322881234902753848030827324729725`25., 
      -8.99254245821080441322214947797991914489`25., 
      -4.7382175127139602090618878670740705907`25., 
      -2.70527309118472277856858415786893419223`25., 
      -1.63874592301918751982955414958452640492`25., 
      -1.03826389509974305797683192746469093639`25., 
      -0.68103050807360291539664389661182150349`25., 
      -0.4589478568673463132886980319560352392`25., 
      -0.31585020378955236751986721141830793483`25., 
      -0.22087837428254020094423671528658784224`25., 
      -0.15627195542803922177505828418703521954`25., 
      -0.11140103051820704852828424909138586197`25., 
      -0.07968683147507065680642185512412719349`25., 
      -0.05693832862444511637793372853063984027`25., 
      -0.0404174184420905489672845475442868146`25., 
      -0.02829514428869043576719828281054686238`25., 
      -0.0193256453092928052780060462817438469`25., 
      -0.01264533311704429718707456964748996421`25., 
      -0.00764619957567865338160575532707203982`25., 
      -0.00389415364712393149591738380046985778`25., 
      -0.00107535167014077522368926471203759708`25., 
      0.00103970069771997200787303867549671431`25., 
      0.00262054708405781802832829336671303253`25., 
      0.00379360754896092993486716254704163287`25., 
      0.00465394049382584908935272193302462568`25., 
      0.00527356599342516690120414179004797867`25., 
      0.00570742310286442672034370300370064641`25., 
      0.00599767870176447476365705741178797297`25., 
      0.00617687445743903629386231954363249177`25., 
      0.0062702460170995410928772346046229423`25., 
      0.00629744653445398732494931438355278698`25., 
      0.00627383753670483864015666490198685806`25., 
      0.00621146277969361518989400174473263081`25., 
      0.00611978792469108157005113726468694696`25., 
      0.0060062658992901792320766631812561035`25., 
      0.00587677156873586706777364729966065347`25., 
      0.0057359377636695939709583482621994792`25., 
      0.00558741637970866392875944047030495232`25., 
      0.0054340822229698687675304122960950624`25., 
      0.00527819286094194736474370450244317218`25., 
      0.00512151448867402236149678916000905387`25., 
      0.00496542141208254484256489978906969675`25., 
      0.00481097495386360091939616434452878893`25., 
      0.00465898623929519914323135517299960354`25.}, 
     {0, 0, 66.14513088675342301950719200401784698195`25., 
      -55.75282874636264225070035343194993358217`25., 
      38.86779391176763994604301377109819014911`25., 
      18.60432350897648694921077685702657876719`25., 
      9.85201364660380347707068003858339138314`25., 
      5.87116966876487232417375969438486425077`25., 
      3.80524043939511373425158813879455127677`25., 
      2.62177350311553458174935360389768225774`25., 
      1.89201813645814411987277197143853161589`25., 
      1.41582212597016257270022631608930443802`25., 
      1.09083863558400866693564728355173316015`25., 
      0.86083696133040074237183608886363634905`25., 
      0.69308275646976191253667489796187130756`25., 
      0.56759078005661316366064504283313438004`25., 
      0.47166320221575543227758829849819996139`25., 
      0.39695423739773844376259397029179126297`25., 
      0.33781616262936771847357356711585185206`25., 
      0.29032884043544750100783376035501848147`25., 
      0.25170995169527121754735731409768771867`25., 
      0.21994540743597106013169107301133570101`25., 
      0.1935513702516415135413206527998453156`25., 
      0.17141727551494507895784088017532500225`25., 
      0.15270001973099964055098429446667580083`25., 
      0.13675123534773419457719529904654099019`25., 
      0.12306641664834710879511388948534059674`25., 
      0.11124875553018723471784245918454104398`25., 
      0.1009830540877086216979351064642991601`25., 
      0.09201665127706409974678558464319547643`25., 
      0.08414530396049098808129639613957691362`25., 
      0.07720261510855161997777671310643595829`25., 
      0.07105203360031060191081950467342634124`25., 
      0.0655807401191604169439251002060548605`25., 
      0.06069493138173360354458137123422626713`25., 
      0.0563161515624695661678518108105865332`25., 
      0.05237841536308973898109649324513977026`25., 
      0.0488259348369920200151123415579193559`25., 
      0.04561131049868331700812734743023237066`25., 
      0.04269408225666835351123588696675273587`25., 
      0.04003956126498685656521631530428370324`25., 
      0.03761788261587204420173841190956965929`25., 
      0.03540323278521501518084102501300023135`25., 
      0.03337321622149747931947353730817409523`25., 
      0.03150833337886562891797517653982852713`25., 
      0.02979154850945200094688603083241212607`25., 
      0.02820793013486954610346142564624262732`25., 
      0.02674435066560778284005622569453356248`25., 
      0.02538923438917958093493667390708323354`25., 
      0.0241323451949059736547353738782859284`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-183.21430273323066607736830646675241294531`25., 
      770.90329257659764028658357845080119155146`25., 
      -1174.9110817272318167621037437299430448317`25., 
      1938.61804671980117614824308423999081231603`25., 
      -4606.4330329807564916143705955024937408847`25., 
      8957.46652737422894498225126658627053717823`25., 
      -18198.05422076067843735389259710378216140366`25., 
      36268.91628061771019521787108116284648991353`25., 
      -72765.46304215850720046971811704598645447059`25., 
      145473.01135396564971738930862422331142432244`25., 
      -291176.47786377740591945080849528319260456985`25., 
      582448.36762840330099843237006312900231118778`25., 
      -1.16510262989173729255106383005763320294155696`25.*^6, 
      2.33079570406308026276566134597181564673576617`25.*^6, 
      -4.66154017908277711856127768999578760781192384`25.*^6, 
      9.32530812773881717396420562564911733884950282`25.*^6, 
      -1.864933102085521481357073170912759295989800322`25.*^7, 
      3.730627642432059844555689830249167544373078055`25.*^7, 
      -7.460637869582937134377066030609220277582251288`25.*^7, 
      1.4923808992111217645872422430472567418846978635`25.*^8, 
      -2.984519976978779523790221245385363720123795289`25.*^8, 
      5.9698787779315313442473557164570234890818705351`25.*^8, 
      -1.19388729195228139726805705692407491923644618761`25.*^9, 
      2.38805331662675784658902245564849033442589970585`25.*^9, 
      -4.77579180028314160007034290861887277961992546594`25.*^9, 
      9.55251600811839494835371515100220385670412559151`25.*^9, 
      -1.910392398376905943539743715169547818087432853247`25.*^10, 
      3.821099134490788211959688041431163952757314447115`25.*^10, 
      -7.641809694804856170997258780821194454966471530741`25.*^10, 
      1.5284687548226757146498009724209060225144459027394`25.*^11, 
      -3.0568012122276609135437463924412796262690159959758`25.*^11, 
      6.1139682059496620723663325562070623876746590734161`25.*^11, 
      -1.22274572951966973895182709832858198264954788482885`25.*^12, 
      2.4456176350320354103737681710933879981901269964983`25.*^12, 
      -4.89106631538841380686325757229822077217358536369543`25.*^12, 
      9.78257085425899777725176334843563868982136155884438`25.*^12, 
      -1.956454373097026576572209543733601732237065990677066`25.*^13, 
      3.913061914774570016601133947920334984566784264237875`25.*^13, 
      -7.825911373270800495073637029286136950139041993283373`25.*^13, 
      1.5652361261451196086695044525681989400137308986793889`25.*^14, 
      -3.1303964754561885864214287926289953701251991349104439`25.*^14, 
      6.2609833177934005807926428479212954136224879494498873`25.*^14, 
      -1.25216953313771403419707860401188222066515361195781412`25.*^15, 
      2.50440670211451650784974488293051334041397493201941415`25.*^15, 
      -5.0087159102559667198654637273456101`25.*^15, 
      1.00176732527113775901318523232195617`25.*^16, 
      -2.00349949158621245282342851334831375`25.*^16, 
      4.00708554003017881179154436975209935`25.*^16, 
      -8.01404385831657928399628901246055076`25.*^16, 
      1.60283992926970030082721953089489682`25.*^17}}}, 
  {1 -> {{0, -497.65053660687542852990204313818716082378`25., 
      -102.32771097210658172470375434950340831399`25., 
      -146.17719101018302980828803543023018896716`25., 
      -151.04840298490752195662923743679426952456`25., 
      -143.91875639907295948421063176065121890581`25., 
      -142.05284273967622824504497118921681997481`25., 
      -137.35099964039474723368653147920463590145`25., 
      -137.3513602649107237258614362051223097628`25., 
      -134.74758066128363462446390123955728008688`25., 
      -135.65074778545931202696583227607744470633`25., 
      -134.10052895500525607738738843592939741606`25., 
      -135.330869377221463792390196076276317003`25., 
      -134.32040057880692540213116779240851624441`25., 
      -135.63075994655497347669403603390126849502`25., 
      -134.91418673179480184505520701521160196721`25., 
      -136.20236314841558968663914705163984145612`25., 
      -135.65591812149395251197403807932195470444`25., 
      -136.8817222519366472504282754352192720354`25., 
      -136.43945154217503686840546418673277628905`25., 
      -137.5896746548513960754037029017574854747`25., 
      -137.2145576506901126791562766475437809945`25., 
      -138.28780638941259627312817806307500076083`25., 
      -137.95808822692746468754786961194123072616`25., 
      -138.95799900466133211067747953756577649331`25., 
      -138.66036705801567693989102592300980982439`25., 
      -139.59249660902227469770793958303427375254`25., 
      -139.31850329609187992527477228896145995583`25., 
      -140.18889416434074844098656886371142894049`25., 
      -139.9329987167982545713561828337242004737`25., 
      -140.74753103046799252230645204113029422013`25., 
      -140.50598593837996041197310582910629245888`25., 
      -141.27010536479380776880602253471747187881`25., 
      -141.04030154244581561465298752578155441319`25., 
      -141.75892806291306928850446131174299779582`25., 
      -141.5389981394028085925334163920167869125`25., 
      -142.21652034191754593812932596951345163186`25., 
      -142.00509185389418894078689176438783589066`25., 
      -142.64539956874086752861107229050268335187`25., 
      -142.44143769141851141707625412360007012328`25., 
      -143.04796954319102681242904397690150058651`25., 
      -142.8506746714535882024801031418748114218`25., 
      -143.42646906399859701694219612345644025512`25., 
      -143.23520876884220320402831614991436094828`25., 
      -143.78295289513277420119359154026273718663`25., 
      -143.59721587442233079346284653548711566181`25., 
      -144.11929044110369221122982075914893227795`25., 
      -143.93865481187807819004012962505512841659`25., 
      -144.43717373124497833655576827677808772786`25., 
      -144.26128483787314071351213942918302231069`25.}, 
     {0, 447.21624020994096909586199543905676856439`25., 
      -34.49000980648152881952948995724701424463`25., 
      -28.90169152858284147964829157268529392717`25., 
      -43.08655719660655164779859193421866743679`25., 
      -53.60200608272171846271067414872685459421`25., 
      -58.34007245547931142924870426992185044672`25., 
      -58.89355042446131946420015069813665469741`25., 
      -56.48151702452465423601234529816843065534`25., 
      -52.2801850577138464584773471037299163647`25., 
      -46.88143279521794485535043575480947253694`25., 
      -40.86903569065796002768297681057019010038`25., 
      -34.48558688454707187135818553139981216256`25., 
      -28.02771416269457477289023353723129921625`25., 
      -21.58370565194662950060314840308568591453`25., 
      -15.31303818929815493673768413084266926774`25., 
      -9.23619991992498739335370907017867193584`25., 
      -3.44374739536778409727481478172087625404`25., 
      2.07365161018352256326372171059070071411`25., 
      7.26202337085528796785489088220306414451`25., 
      12.14331617926457639591162592904853388568`25., 
      16.68395051603267154761343917933667610076`25., 
      20.910481304929087028061759057691289216`25., 
      24.8011898547580302016364916069138185288`25., 
      28.38346871135617011460610075022072757867`25., 
      31.64275277550537514117976078534631013456`25., 
      34.60552838787374239156913377891115539983`25., 
      37.26168318021083584522333645543544851958`25., 
      39.63604464127242709759076015464517421376`25., 
      41.72134981747538705859061320756733343653`25., 
      43.54050517478649662815109261038685975175`25., 
      45.08811684706527050376035441347999059566`25., 
      46.38514899543385485237500534377663592598`25., 
      47.42746174968943509111620935613245254973`25., 
      48.23416960963554169968717449208532477671`25., 
      48.80199189315656139634643724199899572126`25., 
      49.14833475620584373804047923926168671533`25., 
      49.27051811954452574741559981227193750933`25., 
      49.18439633933680741954176986427859289475`25., 
      48.88771748042550819274494752604236569332`25., 
      48.39493909566584888709872885108201128406`25., 
      47.70412047312335768572456724269064497359`25., 
      46.82846786153296695583546858795247014413`25., 
      45.76627130232687204555918588180252264545`25., 
      44.52961846358926309314433508933619039171`25., 
      43.11697397691054452380344880685532731272`25., 
      41.53942604010326614637929661834270713411`25., 
      39.79557415451032994918232302981817423512`25., 
      37.89561294032211853450271047174530129588`25., 
      35.83824831750172980260207224386967531951`25.}, 
     {0, 141.32958946560305816276878187479280636523`25., 
      205.84039306551796759442300062845186461542`25., 
      216.45072260497765664568191818661952004758`25., 
      234.34681176153299884547195913472891216267`25., 
      253.2473454478238582754478442783448397508`25., 
      270.53510904411684496963237395311928900174`25., 
      286.82339643958564873247252194140253552995`25., 
      301.39222098690979066406143312317606233281`25., 
      315.09874573674133564418295290974612494807`25., 
      327.456849178243832141447339402066770809`25., 
      339.19327457984275697896248748973576571524`25., 
      349.88743337802459565431008156365299985747`25., 
      360.14133511299078285379135509739334610597`25., 
      369.57312421549925278913186427948050493398`25., 
      378.69088261986252421955053585151682721457`25., 
      387.14424910869396897484379767517846676328`25., 
      395.37139201277939715009166269209212970932`25., 
      403.04947377151177672578664945268640226097`25., 
      410.56344851709529824192491950264840048869`25., 
      417.61478877584270478391793528312961842861`25., 
      424.54684529612017365891363303792400912144`25., 
      431.08257370946166485266527783049689424637`25., 
      437.53198344536572492392278885031025773765`25., 
      443.63702644992054317349522093591587921466`25., 
      449.68041254992394530386560503368243131409`25., 
      455.42092483880817927925650276114413290592`25., 
      461.11850843308325562989284193633139041889`25., 
      466.54690571545108403796593053633606173669`25., 
      471.94678191441013243587205308864393118944`25., 
      477.10522524710187196729352090378375823472`25., 
      482.24635500210422046790241805779567268701`25., 
      487.16921451116096668605675882287831372805`25., 
      492.08356123692064055867849778961514535157`25., 
      496.79919259116363213604594828066144795785`25., 
      501.51327698244026400171834522112309593165`25., 
      506.04532548336363366894677131319090447944`25., 
      510.58137652942962311181997966676009661544`25., 
      514.9497501962186265018622805813822584451`25., 
      519.32657067651629615318941817240588747592`25., 
      523.54817722589884088351877385650451174962`25., 
      527.78180383395524570721346202018562730494`25., 
      531.87111646456212629505454704571916984085`25., 
      535.97532986601749296635366320255931948189`25., 
      539.94482702914715180331909972762246073907`25., 
      543.93155066962719020093842687428377380306`25., 
      547.79206179160653979689999122737928296866`25., 
      551.67167712707669105850839858622064472717`25., 
      555.4326572406044492091570658285092146852`25., 
      559.21425540669703536248049917753190912311`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}}}}, 
 {{-1 -> {{-43.28734623112396044880033684412544819859`25., 
      31.83098861837906715377675267450287240689`25., 
      82.11555576580328061573588152062203598572`25., 
      -31.16519375618065585213743755115330368898`25., 
      -37.13615338810891167940621145358668447471`25., 
      -3.46604098289016509007791306900142388431`25., 
      -0.35367765131532296837529725193892080452`25., 
      0.1342531492747960655465414058380393258`25., 
      0.19831211163037752155329167340860916539`25., 
      0.17977945616746386714466167946252777101`25., 
      0.14850852399617898110860695833965909292`25., 
      0.11992238085232599272045776885073141145`25., 
      0.0966957080363778620608556796546813782`25., 
      0.07844244803049126073496616736484822812`25., 
      0.06419490044891950033823849597967619465`25., 
      0.05303669936038740032948244504984323814`25., 
      0.04423239585436963566796630172423233299`25., 
      0.03722219388728137743931390858182124292`25., 
      0.03158730548716235497785368566812883383`25., 
      0.02701530071394354343153166671567355264`25., 
      0.02327220272662674737576218870990879363`25., 
      0.020181567182987746846506357805732813`25., 
      0.01760921822202596685041829335431142845`25., 
      0.0154522095931186168681708687806794492`25., 
      0.01363084255130709244661407539743112815`25., 
      0.01208286936090411408083215676259553696`25., 
      0.01075925623137326197711531810233648884`25., 
      0.00962106213616048241986793100605230149`25., 
      0.00863712059417907100743357642733647245`25., 
      0.00778230331394335103587144443800312207`25., 
      0.00703620876006215602977947484359999872`25., 
      0.00638216354141968005037651897207737761`25., 
      0.00580645597014269543086748395732330193`25., 
      0.00529774332109069119840630344592765615`25., 
      0.00484659006903644509908426890025755595`25., 
      0.0044451056418428864622046971550056844`25., 
      0.00408665834152990065212957708707070481`25., 
      0.00376564797541437533421295715954210395`25., 
      0.00347732404808096198212129933793384892`25., 
      0.00321763953997948230121862537063705739`25., 
      0.00298313265515602769323273674157769438`25., 
      0.00277083068225969931557510465702366106`25., 
      0.00257817143877445419769219375566616061`25., 
      0.00240293877280852856437515010524808192`25., 
      0.00224320936249555133047027288908414066`25., 
      0.00209730864040799700644478235700189987`25., 
      0.00196377412356399573183967299827854328`25., 
      0.00184132478125396423843990951460262007`25., 
      0.00172883534726256089633333203816395003`25., 
      0.001625314698229258038348263180641013`25.}, 
     {0, 0, 31.83098861837906715377675267450287240689`25., 
      -14.14710605261291873501189007755683218084`25., 
      15.91549430918953357688837633725143620344`25., 
      4.24413181578387562050356702326704965425`25., 
      1.76838825657661484187648625969460402261`25., 
      0.90945681766797334725076436212865349734`25., 
      0.53051647697298445256294587790838120678`25., 
      0.33683585839554568416694976375135314716`25., 
      0.22736420441699333681269109053216337433`25., 
      0.16076256877969225835240784179041854751`25., 
      0.11789255043844098945843241731297360151`25., 
      0.08903773040106032770287203545315488785`25., 
      0.06889824376272525357960336076732223465`25., 
      0.05441194635620353359619957722137243147`25., 
      0.04372388546480641092551751741003141814`25., 
      0.03566497324188130773532409263249621558`25., 
      0.02947313760961024736460810432824340038`25., 
      0.02463698809472064021190151135797435945`25., 
      0.02080456772443076284560572070228945909`25., 
      0.01772820307344977285089209282901858669`25., 
      0.01523013809491821394917547974856596766`25., 
      0.01318053358939091807609803423374860141`25., 
      0.01148304062712087559660056012788703911`25., 
      0.01006513474098942834902031705122620471`25., 
      0.00887151299285927178198906150348463557`25., 
      0.0078595033625627326305621611541982401`25., 
      0.0069958216743690257480828027856050269`25., 
      0.00625424670760960156278156060015775074`25., 
      0.00561393097325909473611582939585588579`25., 
      0.00505815805154601416713439578492020855`25., 
      0.00457341790493952114278401618886535523`25., 
      0.00414871145237915505425568623975273671`25., 
      0.00377502236935235616150103803065736153`25., 
      0.00344491218813626267898016803836611173`25., 
      0.00315220723097435800690995768216506956`25., 
      0.0028917545871795654920533048080402337`25., 
      0.002659230461017465927633813924352788`25., 
      0.0024509885746037627746035845595212807`25., 
      0.00226393944654189666812067942208413033`25., 
      0.00209545364658036714747880271712602432`25., 
      0.00194328379843584048557855632933472969`25., 
      0.00180550133966982797242068931789579537`25., 
      0.00168044496982256716047813075042249353`25., 
      0.00156667841114207294961371983140164254`25., 
      0.0014629556309577657484041158504689251`25., 
      0.00136819207472078517746730078119505147`25., 
      0.00128144076563522814628730888383666958`25., 
      0.0012018723637742478488843192310409059`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-36.53761694401166584746585879621320231591`25., 
      201.32214388443445245656327353052917293463`25., 
      -416.39463263168807422529497187916995556899`25., 
      639.62481152830534736180862012436779500592`25., 
      -1342.91160029336882903117074559774133482562`25., 
      2752.19539740350750226091269051748095260115`25., 
      -5485.36905122951661440049661554152769122779`25., 
      11047.19610208604371948824439423973867629429`25., 
      -22056.66060366574091495995612179552760719874`25., 
      44241.24731532409724519037901496785046132844`25., 
      -88405.22699256933132217902324030272995788205`25., 
      177071.55555739084765138416894107870229171662`25., 
      -353967.09941377844969977585591746887983593101`25., 
      708537.64964142124651211422175675588764811438`25., 
      -1.41663909097648886336706645442624967507535036`25.*^6, 
      2.83479704706280981946840000004393876333118446`25.*^6, 
      -5.66844157435816374280097431055079186242654132`25.*^6, 
      1.134095156995044279882548858082661248044217163`25.*^7, 
      -2.267870356168066018441694228908704547222253724`25.*^7, 
      4.53688342500991915499133205785397232153112062`25.*^7, 
      -9.072843115261075876901789961388841013967710775`25.*^7, 
      1.8149018045299037146504384756484919569280822012`25.*^8, 
      -3.6295283350364294882458393841476117493126719348`25.*^8, 
      7.2600579288827084851583143048839527649700478799`25.*^8, 
      -1.45192738167316416170331107998103406016741258692`25.*^9, 
      2.90416325273082964025255134165824293873630271521`25.*^9, 
      -5.80806322752203877829805715369942088718620705471`25.*^9, 
      1.161709701625187821893062901648438499473762838345`25.*^10, 
      -2.323335538233081832825913045103800410308288024763`25.*^10, 
      4.64698192116262626482389809993990414219339522176`25.*^10, 
      -9.293692385101587532144673275967550429030966381841`25.*^10, 
      1.8588395724536362201720471858795678931289996727747`25.*^11, 
      -3.7175900473482208272349522401131981591621079361256`25.*^11, 
      7.4355133098796955951871291178315908666985153719`25.*^11, 
      -1.48707305931438095263085439244850068127016207233205`25.*^12, 
      2.97425724524927543811809142577173469374086438122415`25.*^12, 
      -5.94841506868088356171286205626354976798266519295251`25.*^12, 
      1.18972046164983388707759296219024216162458160888642`25.*^13, 
      -2.379407209726111156718439021744804896897806234867057`25.*^13, 
      4.758941788635467904677837867277547420198595107301856`25.*^13, 
      -9.517768267496379808548444125557585778210437331858824`25.*^13, 
      1.903597336727484988119049007207959451290016873710905`25.*^14, 
      -3.807154927219430248150034751591009430442663959355079`25.*^14, 
      7.6144608018800438505483754028416556100181374197610876`25.*^14, 
      -1.52287836362296421987791083271123228826210161974966039`25.*^15, 
      3.0458092435105351260445604036547041586734108076228722`25.*^15, 
      -6.0915702884609671775451677862452123`25.*^15, 
      1.21833244236306214090968986532680716`25.*^16, 
      -2.43664794804717801548762230714923289`25.*^16, 
      4.87336062263477608044800384238188202`25.*^16}}}, 
  {2 -> {{-275.63957169593329626969039740200412539499`25., 
      10.68666164946589540560607059495232484593`25., 
      -35.29143302152609048318257215710737974169`25., 
      -42.01130839651722688231321994394687502759`25., 
      -43.83864292831306221891892241229796585094`25., 
      -44.45505254917691082094444047996294211025`25., 
      -44.66725913996610460196961883112629459296`25., 
      -44.72139347435110301549645004315776206304`25., 
      -44.70846138335913117226504036472802261185`25., 
      -44.66648449039998930480635609492719110223`25., 
      -44.61265880070486271163947583974995467002`25., 
      -44.55514402434983434844150950977794199247`25., 
      -44.49788942318104284983748014354588983244`25., 
      -44.44277988776899055299004723841142288262`25., 
      -44.39065290148347531534941805159926821025`25., 
      -44.34180462563254145279050094615440285784`25., 
      -44.29625129088592326164314342020001489637`25., 
      -44.25386788843648146310867123957683297136`25., 
      -44.21446302091301542243859724639251726385`25., 
      -44.17781955087611002937340537381698147749`25., 
      -44.14371651066240135030241536682443230196`25., 
      -44.11194058358044549629125088515874140964`25., 
      -44.08229173145869805201604544871335191171`25., 
      -44.05458553628316923637567842203901969921`25., 
      -44.02865371808708537368423822182687743621`25., 
      -44.00434366960949710606309172182608426433`25., 
      -43.9815174927092785648434972579147164322`25., 
      -43.96005081544149318739973348260691002135`25., 
      -43.93983154808560536407583373252683464946`25., 
      -43.92075866541844299615092647144205423965`25., 
      -43.90274106070077024863653687974389622244`25., 
      -43.88569649233932569985079676772139595004`25., 
      -43.86955063002690690527841393727661286902`25., 
      -43.85423619920658590598258665950979881415`25., 
      -43.83969221846388710337102563550887891033`25., 
      -43.82586332241807256844409664815398958671`25., 
      -43.81269916194667881272605938130830785071`25., 
      -43.80015387358027205508829270133868292346`25., 
      -43.7881856103097166280972664817796285973`25., 
      -43.776756126652867728759690552073992726`25., 
      -43.7658304115108238715005438977096802265`25., 
      -43.75537636303583316430684356231089902975`25., 
      -43.7453645003949471685981234390181703806`25., 
      -43.73576770792584999612883075940762061809`25., 
      -43.72656100773565210217884542750070002934`25., 
      -43.71772135728820375480015649382375898382`25., 
      -43.70922746896278713041876915078980836059`25., 
      -43.70105964895098518815768184258871933233`25., 
      -43.69319965319406932336342338336211482374`25., 
      -43.68563055835559275780342632913458310392`25.}, 
     {-95.49296585513720146133025802350861722114`25., 
      -116.71362493405657956384809313984386549168`25., 
      -106.10329539459689051258917558167624135627`25., 
      -106.10329539459689051258917558167624135629`25., 
      -107.8716836511735053544656618413708453789`25., 
      -109.99374955906544316471744535300437020603`25., 
      -112.11581546695738097496922886463789503316`25., 
      -114.13683061733065507997092744714601391614`25., 
      -116.03153232080559955341001986824737536893`25., 
      -117.79992057738221439528650612794197939153`25., 
      -119.45041628352038824770455997032360981263`25., 
      -120.99373694380543392788767525151162786872`25., 
      -122.44060006282266425305934582762539479631`25., 
      -123.80089872172775259296433525815970558293`25., 
      -125.08346602869540731344618243552062718174`25., 
      -126.29607511891937177644720158502549851153`25., 
      -127.44552748569417142366691765382699112622`25., 
      -128.53776729122678647306121799069718772842`25., 
      -129.57799567744832461534150402581166068289`25., 
      -130.57077504956151189499146122423670153769`25., 
      -131.52012032414474723115673279523064685509`25., 
      -132.42957714181272057840749715735930035242`25., 
      -133.30228822947390712374913972707871532462`25., 
      -134.14104945788969281950083281468089905076`25., 
      -134.94835714023988655166183741149800088716`25., 
      -135.72644797313359708208749136576362665711`25., 
      -136.47733283284920584571504553141856621132`25., 
      -137.20282545093191962699770656103686529752`25., 
      -137.90456682258930646901218523551885102078`25., 
      -138.58404605418032103879723906929313236936`25., 
      -139.24261823249161208335813740048974352261`25., 
      -139.88151979615800196171351308141166497594`25., 
      -140.50188180552157249092018366444969138709`25., 
      -141.10474143844541845974171307116376094025`25., 
      -141.69105198340664904902696520004646387823`25., 
      -142.26169155527674997279215068216640332754`25., 
      -142.81747072162940035166761779235613602036`25., 
      -143.35913919661683192485500998001033905431`25., 
      -143.88739173414327448074983517849663613076`25., 
      -144.40287333120204479902962064690963811306`25., 
      -144.90618383499692748479446673620733310411`25., 
      -145.3978820331670106359503677937809547104`25., 
      -145.8784892945362648438471131884017878594`25., 
      -146.34849281787888672873122913782228062288`25., 
      -146.80834853787661109564625622015301274715`25., 
      -147.25848373045974941903299817716618468018`25., 
      -147.69929935383826790135583243320599901625`25., 
      -148.13117215655448096172159781022669787098`25., 
      -148.55445657967122387600054398940891691895`25., 
      -148.96948647662287837970624994831683418956`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}}, 
 {{-1 -> {{-6032.31000448558440501206867758568077757828`25., 
      217.82585619772404520357631089902226133996`25., 
      -2345.19515611495539520837350977715685447909`25., 
      15672.56895104034485045414765937270396520654`25., 
      -3087.41715074364172836336280777449857658562`25., 
      -1589.5979501186270924275361478208194235299`25., 
      -914.35790610934277070741838781697125757116`25., 
      -553.76791844844064607123919449173210785918`25., 
      -354.79689978746322677412720282688522070174`25., 
      -238.62048427094208759320428965706301508418`25., 
      -167.05573177206575117111615327127674623938`25., 
      -120.89450935210678720254329345150591596732`25., 
      -89.93880726299109670469867776986675029457`25., 
      -68.48590629526695181900776051300022328564`25., 
      -53.19607921999134963672485102727232829626`25., 
      -42.03298182871698182937075331926475699598`25., 
      -33.71062281392925915600908085164036228531`25., 
      -27.39157641249707657313499081857370768544`25., 
      -22.51562241163167655537922380790904060383`25., 
      -18.69894978104563529518098592895955951829`25., 
      -15.67297620273356360303814789676812190754`25., 
      -13.24615809335138718716878563646182925939`25., 
      -11.279545288698294319010356444107652124`25., 
      -9.67077560888266408746687983591921342112`25., 
      -8.34337869164025781297170676710333141804`25., 
      -7.23949375931906494263069438868728570792`25., 
      -6.31482686927694492237192354934088904469`25., 
      -5.5351042919825232416862850749150022725`25., 
      -4.87354228448433057177049528274319706845`25., 
      -4.30901807894674921694976961281307739768`25., 
      -3.82473157662498271136269850776050631703`25., 
      -3.4072149896369275196332683204809113908`25., 
      -3.04559224207659649686391153445243606664`25., 
      -2.73101970400797027795949718922691639466`25., 
      -2.45625998553259620790603177894083721572`25., 
      -2.21535434436912937725007259671921302869`25., 
      -2.0033688620445171483260927887687015065`25., 
      -1.8161962882608494008237202381678268617`25., 
      -1.65040024156042573426808980422821135433`25., 
      -1.50309188874474544946724879997559386284`25., 
      -1.37183171211511643372712218674985048203`25., 
      -1.25455079024889771720478073631375556628`25., 
      -1.14948735652149417684826664360159510313`25., 
      -1.05513539373596619853928598208188998235`25., 
      -0.97020276726281972215391704394278823261`25., 
      -0.89357695998860424500486451643456949738`25., 
      -0.8242968981225741641825655601377931279`25., 
      -0.76152968220167791212283428899881124224`25., 
      -0.70455128772591318650701020347789112482`25., 
      -0.65273049328136276723260041265242781987`25.}, 
     {0, 0, 1453.68036535349883801923144225515286866398`25., 
      -1595.57998113599019303196698259197243196408`25., 
      1330.71292500534280161213703439853534040577`25., 
      627.42420243747207424457602312633284948639`25., 
      376.89912766249017166926423891359417054354`25., 
      249.74105319548518025028169179322173275662`25., 
      176.23888333274707300062304049351597109843`25., 
      130.23437131810125232128099019086089804577`25., 
      99.73625668891637856643337269461519549972`25., 
      78.59751297817006075267736840986427061363`25., 
      63.4117235751591154283412871840388717749`25., 
      52.17524789528532541318227606383769296238`25., 
      43.65176725494282331703206649324129608511`25., 
      37.0476065805265290292881585632241400686`25., 
      31.83590983124858155278573243550478747046`25., 
      27.65674372074958025612702314879503327562`25., 
      24.25799173591630819807145080163040273331`25., 
      21.45914157404997117389894560967389235968`25., 
      19.12841386274900499873884592503138817922`25., 
      17.16792476167867388986254182219790275708`25., 
      15.50382836846224251175856750598358527291`25., 
      14.07962634320712464843433585501376136371`25., 
      12.85153897371435110441726806618314821964`25., 
      11.78524622319679446053371080941938621434`25., 
      10.85355662050946659179474698514650179995`25., 
      10.03471547959574196657903855165209627328`25., 
      9.31116066108531324393199949329420317406`25., 
      8.66859620216609696986605879385582386654`25., 
      8.09529475571250529331998345194490594197`25., 
      7.58156678386663142297563606147458603383`25., 
      7.11935268508542854208641876228031330702`25., 
      6.70190652292100900649725520346826596511`25., 
      6.32354869387219922807737650479346465865`25., 
      5.97947096412324091163101130178354879684`25., 
      5.66558163657331242421982554808444209179`25., 
      5.3783817227963814542445357580731690322`25., 
      5.1148652550375724744279650399494901407`25., 
      4.87243853042238983582640918441868701958`25., 
      4.64885430529694189682756270390494874002`25., 
      4.44215787204961960728819976662337022109`25., 
      4.25064263845994776874492127837411298776`25., 
      4.07281335075049273641581204695923190679`25., 
      3.90735549928635322342708230178301795323`25., 
      3.75310975156337091816152939771065629655`25., 
      3.60905049359828583631857933993371052647`25., 
      3.47426774489534843061208943599008088918`25., 
      3.34795185627987107744559823157742189527`25., 
      3.22938051336713078107436233941367203304`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-10010.16613713105833755862260290039803922903`25., 
      34047.51158905051782365528642640851602583243`25., 
      -41630.125944534672369576242867421660798094`25., 
      84713.09887045081998941106069796242942961368`25., 
      -199554.74350998660419715864908571757507785361`25., 
      375780.90197733915562402250579458004450308838`25., 
      -779554.11082857358213298077415790324983696458`25., 
      1.52994534190454889596227696228683994460103642`25.*^6, 
      -3.09924680504638226550854635304669389597844303`25.*^6, 
      6.15108920937583342383875975695481508749183916`25.*^6, 
      -1.237238971768319821963831195257855054777089971`25.*^7, 
      2.465279774341769040944558490066548304524496826`25.*^7, 
      -4.945080034634478578117936577673692552079772467`25.*^7, 
      9.870092084241336671051711052481304090506662188`25.*^7, 
      -1.9773359635374005481365298521100983853558959007`25.*^8, 
      3.9499179413775890553057549694277208633092534837`25.*^8, 
      -7.9079768161052376481613591690439583182329232966`25.*^8, 
      1.58039877791965025887359185732719587722955323233`25.*^9, 
      -3.16290517891371519287990005070180845944653427331`25.*^9, 
      6.32265583314469486852125523622459670657869933617`25.*^9, 
      -1.265099942993434033154464748720065468011554153943`25.*^10, 
      2.529337514951498453701793471354640236564038004867`25.*^10, 
      -5.060261449969330539103717952279564885823310516363`25.*^10, 
      1.0118095862880699404107898574678401549866369302198`25.*^11, 
      -2.024073636410295038446933738776081615266008020493`25.*^11, 
      4.047447896683957043182170245368016495565895198623`25.*^11, 
      -8.0962265984505559414321711473689190179523394108387`25.*^11, 
      1.61903984609407479965282054920733406052782987472616`25.*^12, 
      -3.23847655847099883263637125827905470612460947081295`25.*^12, 
      6.47633972337212369263688279302881709143700899975393`25.*^12, 
      -1.295388112770783821883371508748089988635737007494386`25.*^13, 
      2.590590680679507057084756189711821364471268746655341`25.*^13, 
      -5.181549898527094179097488602353419136357217411255815`25.*^13, 
      1.0362532435260167750020231471635000958675400158511524`25.*^14, 
      -2.0726207279505992359609098543647757312931390768447133`25.*^14, 
      4.1450664393865923373223440014119695415674815135723629`25.*^14, 
      -8.2904901804944820740177171859475514129004593799045658`25.*^14, 
      1.65804367341603436485243709961043149231675567597629778`25.*^15, 
      -3.31619992037880727188645283105452774528865145242662038`25.*^15, 
      6.6322301047609557138928411544006421`25.*^15, 
      -1.32648169908449978215951905607755032`25.*^16, 
      2.65291021585197290218970574292307391`25.*^16, 
      -5.30593402382012928030738143501929057`25.*^16, 
      1.061170111650345835287283822018863893`25.*^17, 
      -2.122376506714946209284759624876279374`25.*^17, 
      4.244700618351957729407410165822962967`25.*^17, 
      -8.489517358036237406025244051610729456`25.*^17, 
      1.6978870606380127498744083095518222624`25.*^18, 
      -3.3958113058433661057112133273298213783`25.*^18, 
      6.7915714423846365899826815536608785633`25.*^18}}}, 
  {1 -> {{2.497247551195434232985162460090338873255937`25.*^-16, 
      -28299.28922408540182068751688946701992294725`25., 
      -2064.11149258578790471071516251914005978482`25., 
      -6072.25454328832259504701742839088727693766`25., 
      -6997.3929085936720835289611855903859369749`25., 
      -6580.51136266618563834552061433712867644955`25., 
      -6538.4009283346150813032911685473044228816`25., 
      -6232.72454177815976505043603665279552758895`25., 
      -6240.88665504834301693539637099695488796532`25., 
      -6071.99985093079816152424999729280898076794`25., 
      -6118.34237120566010156223662645528338387199`25., 
      -6017.15213524165048644373294781348248865007`25., 
      -6074.52079198100011352889874413853729737488`25., 
      -6002.70637560381542043602050232776950615634`25., 
      -6054.89168920348527615875979956251698385179`25., 
      -5990.45875218292034643998356193522266798038`25., 
      -6027.19377407313597488823342716742604025001`25., 
      -5958.2036813102828171415615173049457099271`25., 
      -5980.1505431442702459411696481806679944745`25., 
      -5920.52824497629931465120720749975810432706`25., 
      -5981.39615675592235180641366312308827754442`25., 
      -6060.29837961362440421743060172040125049372`25., 
      -6451.69397077814611148498513702083974193777`25., 
      -7282.9710089324921232131044088290403403495`25., 
      -9264.02811152105386466284421411267102820773`25., 
      -13371.21297731656871195658388199818200932981`25., 
      -21933.28995898569057681107112292804635808264`25., 
      -39085.07240606471807362311735551463754372364`25., 
      -73209.65235973518163253241457645918413604641`25., 
      -140084.22391178015314875722898513452912843766`25., 
      -270358.21068318896632813065942591220648453491`25., 
      -522379.97474463294821908554042600583333201328`25., 
      -1.00802537369119213439996315552146608636747709`25.*^6, 
      -1.94052986484442318452596325742114200554026433`25.*^6, 
      -3.72687061486387548897493164240730092356423958`25.*^6, 
      -7.14233466591739270732657896041627737326848587`25.*^6, 
      -1.366408006168832905142604294346979836766661464`25.*^7, 
      -2.610493276505174813255222945303603855835436723`25.*^7, 
      -4.982142518397288877424840318244053403663962262`25.*^7, 
      -9.501347492230345110531884618832913598842302266`25.*^7, 
      -1.8110691065565104268299122568302326929797593258`25.*^8, 
      -3.4510491471359472370975635457485883587056403071`25.*^8, 
      -6.5751215271471807227286261993008208917390340027`25.*^8, 
      -1.2527075170725460182967056601171366128290029086`25.*^9, 
      -2.38690372558021934277311692596255782576239352549`25.*^9, 
      -4.54879727010124454288946133415867567276371671544`25.*^9, 
      -8.67091025067358468069122586533529478206311295186`25.*^9, 
      -1.653344275218408053484572619168518426251004280934`25.*^10, 
      -3.153636718515177641543369170194543997960417988049`25.*^10, 
      -6.017624926911442659520486327657549399863357180587`25.*^10}, 
     {-1.5933618659321921286685078249287043870644`25.*^-18, 
      15646.3736552015024923548018683916761539851`25., 
      -5233.9095259522567677506096071684595647066`25., 
      -4555.44447662975468561750528770693556102931`25., 
      -5300.16856007823957960861637824113208579085`25., 
      -6418.39319046836985056426276664620438726578`25., 
      -7144.25744986601531418084461075282967925152`25., 
      -7749.39210624867419717157222876363796564708`25., 
      -8068.69409504546110130366676051577052875218`25., 
      -8350.42670817475825050508942045333799266984`25., 
      -8474.46324820930589479776497103199991255649`25., 
      -8608.25594106402160239791828129153372207868`25., 
      -8653.03768650722311513184364692845202791272`25., 
      -8720.8350635595079089439247020666719966383`25., 
      -8732.18867624253129576806187309516748259947`25., 
      -8760.31096776676480780790027625278545817674`25., 
      -8742.76592463823614268958562583397123421782`25., 
      -8724.88597847845120727422754816759685558946`25., 
      -8662.66535479909121499865198031221594036914`25., 
      -8590.47354567636120378974345506707273691416`25., 
      -8505.75090800989825007444089807525920874069`25., 
      -8491.65640196219627185646270882505266418258`25., 
      -8701.81117565516815059338251418969819412794`25., 
      -9509.22563809595931826202944665311859979455`25., 
      -11698.63522565539589566049846722530068018567`25., 
      -16876.12620836738721484087046410537325560261`25., 
      -28296.44535354773017644952037040916745787153`25., 
      -52373.51611640914853936808635984575488102775`25., 
      -101731.89640322759298601041584745752664225462`25., 
      -200869.79402837178208072008418647860374374311`25., 
      -397241.27105900722667304869888912578706295105`25., 
      -782151.3780881100762062720416660812967100825`25., 
      -1.53096003496107758557043830467078208696882927`25.*^6, 
      -2.97937447330602239063476748118939030011043688`25.*^6, 
      -5.76921713710452655038987812006116330467914067`25.*^6, 
      -1.112561602500249998039240515198874026106758686`25.*^7, 
      -2.138526784478442724676279014978393437695931537`25.*^7, 
      -4.100170171839816261845504708702370460906017219`25.*^7, 
      -7.845977491980391134622187920816608025991240011`25.*^7, 
      -1.4992065543130933503711705779958272269988804562`25.*^8, 
      -2.8616448781071724464576785324989834688843737891`25.*^8, 
      -5.4581600400305380472883944139273669948685201924`25.*^8, 
      -1.04054876530000849115520481667767331396197506233`25.*^9, 
      -1.98313261673623889394604263129137336394860825791`25.*^9, 
      -3.77906551740306521067162192633395778704912283975`25.*^9, 
      -7.20139668000906437991437652025234649987762708767`25.*^9, 
      -1.372441765227978761477812061063696665348531896149`25.*^10, 
      -2.616087756713483763511067806957252035201289022904`25.*^10, 
      -4.98793765715473010219582994334173748318170529006`25.*^10, 
      -9.513128601858573439401126428049669996834355329603`25.*^10}, 
     {4.0465912743382560361552826641147095236`25.*^-21, 
      -7179.52472663104851552966947117884173346247`25., 
      1708.83831410245553942675397766686657933492`25., 
      2638.89226756114338939680440102530992438681`25., 
      3734.98091227343959345651605825354950548581`25., 
      4859.59698420166544510460431748589207436148`25., 
      5771.67221656148748776683330317583220605173`25., 
      6548.1938470316096966014526907498133838691`25., 
      7152.1004051976650530795595334061519936755`25., 
      7666.45901487955363989158491165490310324195`25., 
      8071.59018663891407632777397784321649945947`25., 
      8427.88433902707386844157457347019306033284`25., 
      8716.61974483543425448941021280216791972401`25., 
      8982.2242941955164824848867477261870761338`25., 
      9206.06344748413901183138054249142498081565`25., 
      9422.47648109983790343637479208915446676677`25., 
      9613.30861968742263913771324716289006476852`25., 
      9806.25156735545777685067533909706636279685`25., 
      9983.59917244493269426531146106925001242127`25., 
      10167.80013482254333826508354055262927007964`25., 
      10340.18871118522247893148151522359018473862`25., 
      10516.16824592542158912941758883661281034599`25., 
      10669.89918246091753937163898892547159838871`25., 
      10798.27527534610642933756779664014017316399`25., 
      10844.18122756903329479939616980421292823952`25., 
      10739.81070522752268955083077574336328936624`25., 
      10306.3977451559142344449164746423740644188`25., 
      9238.0259020877924435708137349376686358833`25., 
      6900.82662706901189778202029249496805001876`25., 
      2112.99070548956963562758438216210319009479`25., 
      -7433.5188738466087677381090640095669007`25., 
      -26122.10307608533007810378598105071842834822`25., 
      -62368.76856351202726287608652857029826370156`25., 
      -132204.70568461298412335143846445943209106948`25., 
      -266237.59935142645180759066054987850492205279`25., 
      -522765.79384863206967978318149734006107934636`25., 
      -1.01287575512703422939712702228162556272828321`25.*^6, 
      -1.94809114997028423197709188349224777508662466`25.*^6, 
      -3.7312299939735850406238731676567603081540714`25.*^6, 
      -7.12932655388228515660152106443936403580044413`25.*^6, 
      -1.36032022102742289639928706617206290960957237`25.*^7, 
      -2.593546072012468892806963168030774367755751919`25.*^7, 
      -4.942793682444823034832942473483018686602193336`25.*^7, 
      -9.418557319774465377462461431298855735595956274`25.*^7, 
      -1.7947465731914432943906892207567482244376337163`25.*^8, 
      -3.4204291904161102290115795126062706694680256117`25.*^8, 
      -6.520107343687238791279321219451165603209387888`25.*^8, 
      -1.24323706496517936482571361169430716548692006577`25.*^9, 
      -2.37137287838979431407879097269829769823825502179`25.*^9, 
      -4.52490085220063422568353205797866864202375107512`25.*^9}, 
     {-2.17143626005042528129995726495798317903456026439031682`25.*^-24, 
      -1947.2076770816421346870365477617522350208`25., 
      -3103.12055562046834812907471430311347058912`25., 
      -3517.5364489216761142733563479398790145394`25., 
      -3974.65302399168720679948220289986100863327`25., 
      -4463.71820951428887475249707908997704302029`25., 
      -4929.97320379958193568001379346485967155318`25., 
      -5387.30121358942840658591714041863127443479`25., 
      -5812.67271278915469479028186156086982516183`25., 
      -6224.07090992430759114634223261423205334651`25., 
      -6607.70690755272300957854465018842861633361`25., 
      -6978.37130705041166325150585765852752437333`25., 
      -7326.57428008279882123034289863154665989447`25., 
      -7663.49810497636113939711714169200622282235`25., 
      -7982.37711696035641844785245286689159814784`25., 
      -8291.31508925660415562830000859560598831386`25., 
      -8585.55627389005614138033414017195061197418`25., 
      -8870.71433689473993561524097687507759428728`25., 
      -9143.72267874392450464492882057276617437388`25., 
      -9408.42112659287635676139664650970404927441`25., 
      -9663.76652315012887824196485632857805296154`25., 
      -9913.53185840267880012274143432428828621434`25., 
      -10161.3395105948646460906317159070939604256`25., 
      -10416.98897364323179580702813632869323742347`25., 
      -10700.27366449264763523057909869513203621041`25., 
      -11050.28521752468930786724149458768796236035`25., 
      -11547.97300935477556463619818720395968616328`25., 
      -12349.5208888818203060662315723566936364914`25., 
      -13766.24181593650239397451955528085616732753`25., 
      -16397.33256977813790487009226463270251859775`25., 
      -21409.34136583315813866817611427417322100612`25., 
      -31040.68289003027168339290378488723651024638`25., 
      -49598.32644436786461514849641065430576403445`25., 
      -85320.67859944892562095448432558271118909073`25., 
      -153968.48848475584320172206508824575366109084`25., 
      -285619.41653433949935888648620077310203017452`25., 
      -537653.54868089879247925210825233076286449283`25., 
      -1.01942537777881470008592708202826515648363393`25.*^6, 
      -1.9392912909467110864797595724743785307200332`25.*^6, 
      -3.69409953166886621539733786674978426007239709`25.*^6, 
      -7.03968404706613327103907387255708082226478875`25.*^6, 
      -1.341559386896411469502851991913400311729549906`25.*^7, 
      -2.556396199946955093563013892212675597910981416`25.*^7, 
      -4.870917452850034769058350056340303545213050745`25.*^7, 
      -9.280759224002155085927534355717645137977060051`25.*^7, 
      -1.7683952901408781640963971317505692554652279035`25.*^8, 
      -3.3700120018980333346161711242111100067780157194`25.*^8, 
      -6.4234728021302617891517342155337522758198328691`25.*^8, 
      -1.22467455357925740463971294692169178943780050756`25.*^9, 
      -2.33563870009191792949983436091081729540144301522`25.*^9}}}}, 
 {{-1 -> {{-2639.4291237596965308139463260239168213497`25., 
      905.91646692568917037610461121339849211657`25., 
      1670.20141184262184029046096476178862201572`25., 
      3914.49824694806330800756795740973058356735`25., 
      -2373.09756729009079869733041643909514940666`25., 
      -816.41650377775449238085214989539873430227`25., 
      -320.62104147897487327749983620983120711005`25., 
      -149.04870823731399645660246290636966350122`25., 
      -77.74868927092287795159652107637081071946`25., 
      -43.98044340308713555453195335232639880119`25., 
      -26.39761954250332947353021696303647340297`25., 
      -16.56567638561205618445584560162434344532`25., 
      -10.75486290638929429298252729019085443513`25., 
      -7.16592546792127905535090894163312223483`25., 
      -4.86872947639386200324757105507032688815`25., 
      -3.35460016998235029637433339326942969036`25., 
      -2.33206103200440340720296565116264915448`25., 
      -1.62739512762446419044523047465907884314`25., 
      -1.13353605611692417344345221501977960839`25., 
      -0.78255789134285971209399374187544825357`25., 
      -0.53026687190548838562004737661840874127`25., 
      -0.34726728429763607554549221609246691157`25., 
      -0.21362130424053346550152408429983904907`25., 
      -0.11556994085712760654331027576918066303`25., 
      -0.0434706694785925335556198843363582476`25., 
      0.00952791447777048447263635564975754472`25., 
      0.04835449054957970671754261430976615329`25., 
      0.07659408772074810517093709958889408239`25., 
      0.09688044759444004454459572023760987908`25., 
      0.11116578089657320796208747352212644639`25., 
      0.12090872085908036596598693058698642006`25., 
      0.12720689397223134413038838670212962384`25., 
      0.1308914871571527825265387512387889801`25., 
      0.13259541055399323717646711942338057811`25., 
      0.13280290244924844004139775548612807418`25., 
      0.13188595103874453215513484455188405419`25., 
      0.13013125762472397676627343458223532468`25., 
      0.12776035047363319606136289780256032794`25., 
      0.12494469579773897897476723300054968948`25., 
      0.12181712497779163714302568669457338963`25., 
      0.11848052881059745112492471134905365576`25., 
      0.11501450981498419891350343301494330999`25., 
      0.11148049879067720404042305123822820264`25., 
      0.10792570916897826810254159915341072329`25., 
      0.10438620672247040898787041926500934638`25., 
      0.10088930224061238430542826769318457278`25., 
      0.09745542341238791973307887166954672442`25., 
      0.09409958418723350041820483909444708543`25., 
      0.09083254163686405711134939776390308095`25., 
      0.08766170919601221523674788740940869905`25.}, 
     {0, 0, 1298.49773800177210399238466320856847705897`25., 
      -1016.35998572347295025267913341024897927014`25., 
      745.83601014073485926768262775577201616505`25., 
      336.21591046817012297581492048043467198994`25., 
      175.0934991039086720438038226694419504982`25., 
      103.45508180958258788862737004379357638984`25., 
      66.68865548807214646531421558782481617991`25., 
      45.77113393964213777695763727633637301548`25., 
      32.93419910684441428597904330832031998399`25., 
      24.58733285651894718978793757358405221958`25., 
      18.9068620371009409439913984165101367211`25., 
      14.89575510811054399151362655278537325998`25., 
      11.97579245607441943766160500169122675808`25., 
      9.79502392383109982796334010956922717856`25., 
      8.13039250472579802926099288221579289227`25., 
      6.83560019179896291835949591547936440411`25., 
      5.81182390483132776499221204125951021396`25., 
      4.99057785392093749383587598254876341208`25., 
      4.32332199877034712491821980782089837913`25., 
      3.77496252153196826962301317534901617747`25., 
      3.31967382152538809028226516858192162071`25., 
      2.93814667882639937131277856046864142216`25., 
      2.61573585911305860285813102483238084136`25., 
      2.34118848580006478824988680381123659083`25., 
      2.10575546417513159409561744361714196743`25., 
      1.90256046621650701163497056578554522534`25., 
      1.72614516297592356024044183956431296745`25., 
      1.57213701433661014140649415735022968509`25., 
      1.43700354747012582492941344473808748346`25., 
      1.31786850540671711356582642980904112284`25., 
      1.21237281429960414875320795094718294231`25., 
      1.11856839786599587753296669733779119972`25., 
      1.03483632749077057303120258150595379921`25., 
      0.9598231851200788142333813486261108016`25., 
      0.89239118592763102834084022674113299954`25., 
      0.83157878887355979034958738358285043784`25., 
      0.77656936795125620691634675094455268512`25., 
      0.72666612723069840387882286366586335354`25., 
      0.68127188807381235956256197364476663023`25., 
      0.63987270472746913165744295656365729792`25., 
      0.60202450795194836373851432387203912418`25., 
      0.5673421586106574623013370680011396866`25., 
      0.53549043066186749567479822775307801224`25., 
      0.5061765475035018518177210280349695526`25., 
      0.47914397560119227206785978107626570063`25., 
      0.45416724094040975069413566772105422507`25., 
      0.43104758160263935429674105450915444359`25., 
      0.409609287009282260994716971101310787`25.}, {0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}}}, {0 -> {{-3278.64343259562296290986146463054687535453`25., 
      14088.53261593807689857548940579474623113495`25., 
      -22146.84229913172881659621275560807100683324`25., 
      36250.38961767771387555279250396595248917024`25., 
      -85046.21934081976018040485505125698230393758`25., 
      166244.63243757608863029807661669219162099357`25., 
      -337090.7770349184629672719357701321799346909`25., 
      672532.66599914519923234543682123089841119832`25., 
      -1.34862674668788941737731529832769355763485404`25.*^6, 
      2.69707627269515726765352787846925714924715717`25.*^6, 
      -5.39751749600385051293546959141498469328338433`25.*^6, 
      1.079823357604024930483973264839586151130343743`25.*^7, 
      -2.159881449725116345933501644007882834881528438`25.*^7, 
      4.32111869895091592579423127055518770468418207`25.*^7, 
      -8.641883311846145670769575752586215812866288883`25.*^7, 
      1.7288415193888719472066210442775595176294514329`25.*^8, 
      -3.4573978377896653554849953023845276053751421495`25.*^8, 
      6.9163153540957136840004664803275319027503678638`25.*^8, 
      -1.38314045887044238913218603626897957970593271066`25.*^9, 
      2.76677351766581396092620312650923259814748013599`25.*^9, 
      -5.53308709753138148033418567059715880666673646541`25.*^9, 
      1.106777747480963959530359629509451019393748286101`25.*^10, 
      -2.21339109869204638525603880093695108248507090387`25.*^10, 
      4.42730842946377125366745625392833538103198779249`25.*^10, 
      -8.854040267582571790393144472966438280429668596782`25.*^10, 
      1.7709824577212849305651763544798484078101771791753`25.*^11, 
      -3.5417640254435341613093998459504640234630584433141`25.*^11, 
      7.0841117336857627182189401498007113702713619869464`25.*^11, 
      -1.4167524182893005360682860403819265144360691307822`25.*^12, 
      2.83370201104807730232948707699114146601652298355944`25.*^12, 
      -5.66716013796835931455302252786840048354333418908109`25.*^12, 
      1.13349921865475433655698686601802511349585622541227`25.*^13, 
      -2.266913096116099967877384888538609644353632323580086`25.*^13, 
      4.534057011608648265953140772147405994372173541072871`25.*^13, 
      -9.067814196851681678259368926245311039951728776048931`25.*^13, 
      1.813642722017188329863368323233478638771330839024138`25.*^14, 
      -3.6271796567257867216885282088885042194361754936809845`25.*^14, 
      7.2546376623339143687750205112430808125053827114704927`25.*^14, 
      -1.45089004633092852976612868195383614000541186294837285`25.*^15, 
      2.90187769108847750404399556690462848220629643591905733`25.*^15, 
      -5.8036219843714246402422988125160062`25.*^15, 
      1.16075881557464650540024056016422621`25.*^16, 
      -2.32146996541290696028117314738447655`25.*^16, 
      4.64306195558667154761002139636590152`25.*^16, 
      -9.28595292241835715922056595185946936`25.*^16, 
      1.857234058185478562119653641401723389`25.*^17, 
      -3.714406549079549666175829857879894666`25.*^17, 
      7.428968684545944298452942906628145471`25.*^17, 
      -1.4857714899858027130867523695304845393`25.*^18, 
      2.9715988964704693746009629215155519657`25.*^18}}}, 
  {1 -> {{0, -9992.11537176153958051966023363279809282951`25., 
      -1639.63201377439977971319584429348381751555`25., 
      -2653.68174424898454751453856832495127532821`25., 
      -2776.26304280433815020553672546795057557927`25., 
      -2668.69198042295778800538442473727578473867`25., 
      -2641.39050269753357474110060651018538964606`25., 
      -2564.33364364210365824290837665314857305017`25., 
      -2564.6731215505148566731487356845569770217`25., 
      -2521.19713314288615842888433597267928740367`25., 
      -2535.9913408851858012337043581460422422952`25., 
      -2509.82279412909622226015564510501634436842`25., 
      -2529.97417681035270945956963318483740605696`25., 
      -2512.78034182691064732385167422438461877468`25., 
      -2534.28018988457320641798595822030217320725`25., 
      -2522.01620073638490536013919878471152496203`25., 
      -2543.18490230082295012650860335564181253959`25., 
      -2533.79687664342316249128906479046467016897`25., 
      -2553.96586372504617998655400542278115836023`25., 
      -2546.35195124507478947564616214999084449608`25., 
      -2565.29661268092010570433522546533736381299`25., 
      -2558.83458788384893697046748945203485288831`25., 
      -2576.52632715173214880929040650382785976393`25., 
      -2570.84838751457665812621666682976142654552`25., 
      -2587.34289698119319100736550470585663623564`25., 
      -2582.22262453701106156674533949661706208016`25., 
      -2597.60836715516574713514763805701990827721`25., 
      -2592.90120268995382138068214792477898581954`25., 
      -2607.27548242879873871749183931471571473966`25., 
      -2602.88600761617823856531018302110197600239`25., 
      -2616.34405722011081756139724108292129111844`25., 
      -2612.20731724024941826448616433099394171164`25., 
      -2624.83764647270704245784795033445499703239`25., 
      -2620.90812425506267344739815528331650882627`25., 
      -2632.79089603566372398926042235163032395881`25., 
      -2629.03580638911768776565579111501447596256`25., 
      -2640.24265709805442599043773484451943638515`25., 
      -2636.637757735828023832840721861989774538`25., 
      -2647.23227400693560133619508788195767600645`25., 
      -2643.75918488314971138035006358776368088075`25., 
      -2653.79764346003211208297709341580080496736`25., 
      -2650.44209319246647842311173610780515389198`25., 
      -2659.9742694629440159078334250681091422753`25., 
      -2656.72492480313626129236970954959127868258`25., 
      -2665.79487733303613932938012314899656278464`25., 
      -2662.64254704802379684046913009152290654426`25., 
      -2671.28933757929020531673264332110322663939`25., 
      -2668.22642140677873855738177838645069311118`25., 
      -2676.48475629162104103498079142998130655143`25., 
      -2673.50485716156114559045434519456099915908`25.}, 
     {0, 6865.36733383137099059590553455946639399092`25., 
      -1293.789426368480677105462419695555115506`25., 
      -1135.29115844043087021835418112788054554076`25., 
      -1371.70558624082603968752585382010343736785`25., 
      -1557.85633933659076736201971275495865077077`25., 
      -1649.89603820849832038213786787320442791441`25., 
      -1672.19259701747945787581296144178034502774`25., 
      -1644.44149367816773922616000137722662331244`25., 
      -1586.09065672472660089029484078390243835092`25., 
      -1507.00472401030685493080547366161380200078`25., 
      -1416.96515915078492540057636959336327145223`25., 
      -1320.08120098295933751842450507264183038068`25., 
      -1221.36266576523052468034946258536075221614`25., 
      -1122.34196365828678098271277857502521829971`25., 
      -1025.73145389173295799645655265018488456849`25., 
      -931.92048806462645336547657960006826976164`25., 
      -842.46023923467249759103512577625553623814`25., 
      -757.23178634423162861966174097951633117183`25., 
      -677.16673052549354683292215009561542739807`25., 
      -601.92737131755597334128696899048918337756`25., 
      -532.09809926285378381703482102967618294795`25., 
      -467.25817344474824162862753152781180323766`25., 
      -407.78893124759209785501984060357457758638`25., 
      -353.25105280466433919135678430142221184156`25., 
      -303.90266705878811547190757203238918322235`25., 
      -259.31611304994058483284005049791801687731`25., 
      -219.67231724683717725588240621628089253542`25., 
      -184.56866075653350660912653650523418667001`25., 
      -154.13630133589367687260484092467389834581`25., 
      -128.00263744730916712980611582706469953276`25., 
      -106.26591419439382203748021949568364350498`25., 
      -88.58434535376904454457181818521859081875`25., 
      -75.03389609385563502546484210413588978234`25., 
      -65.30238043356474938388937765028002111342`25., 
      -59.45034866517560153623215159896962213561`25., 
      -57.19310737707405086505832754778359924213`25., 
      -58.58031765282834370934586206304817272994`25., 
      -63.352358462212894331410697072220473662`25., 
      -71.5510417418974342556698592654998503435`25., 
      -82.93938145910711451037698233359651604207`25., 
      -97.55341787152511187759112771685975569477`25., 
      -115.17648896542600292019645581048284528051`25., 
      -135.8403056822288573454451192105129691231`25., 
      -159.3464080316462240299121200000487421084`25., 
      -185.7231940448108489524567915352204366438`25., 
      -214.78849244457762064825499179896524539477`25., 
      -246.5681147778048977859798772915793833548`25., 
      -280.89447147900696048249320131524143728732`25., 
      -317.79131390574590903279548024359767289553`25.}, 
     {0, 2355.4931577600509693794796979132134394232`25., 
      3430.67321775863279324038334380753107692178`25., 
      3607.51204341629427742803196977699200079247`25., 
      3905.78019602554998075786598557881520271071`25., 
      4220.78909079706430459079740463908066251296`25., 
      4508.91848406861408282720623255198815002866`25., 
      4780.38994065976081220787536569004225883218`25., 
      5023.20368311516317773435721871960103887988`25., 
      5251.64576227902226073638254849576874913427`25., 
      5457.61415297073053569078899003444618014962`25., 
      5653.22124299737928298270812482892942858707`25., 
      5831.45722296707659423850135939421666429083`25., 
      6002.35558521651304756318925162322243509923`25., 
      6159.55207025832087981886440465800841556607`25., 
      6311.51471033104207032584226419194712024247`25., 
      6452.40415181156614958072996125297444605441`25., 
      6589.52320021298995250152771153486882848843`25., 
      6717.49122952519627876311082421144003768255`25., 
      6842.72414195158830403208199171080667481127`25., 
      6960.24647959737841306529892138549364047657`25., 
      7075.7807549353362276485605506320668186904`25., 
      7184.70956182436108087775463050828157077264`25., 
      7292.19972408942874873204648083850429562726`25., 
      7393.95044083200905289158701559859798691078`25., 
      7494.67354249873242173109341722804052190123`25., 
      7590.3487473134696546542750460190688817651`25., 
      7685.30847388472092716488069893885650698133`25., 
      7775.7817619241847339660988422722676956113`25., 
      7865.77969857350220726453421814406551982381`25., 
      7951.75375411836453278822534839639597057839`25., 
      8037.43925003507034113170696762992787811667`25., 
      8119.48690851934944476761264704797189546726`25., 
      8201.39268728201067597797496316025242252593`25., 
      8279.98654318606053560076580467769079929729`25., 
      8358.55461637400440002863908701871826552735`25., 
      8434.08875805606056114911285521984840799048`25., 
      8509.68960882382705186366632777933494359049`25., 
      8582.49583660364377503103800968970430741799`25., 
      8655.44284460860493588649030287343145793171`25., 
      8725.80295376498068139197956427507519582666`25., 
      8796.36339723258742845355770033642712174869`25., 
      8864.51860774270210491757578409531949734729`25., 
      8932.9221644336248827725610533759886580312`25., 
      8999.08045048578586338865166212704101231764`25., 
      9065.52584449378650334897378123806289671752`25., 
      9129.86769652677566328166652045632138281074`25., 
      9194.52795211794485097513997643701074545268`25., 
      9257.2109540100741534859510971418202447531`25., 
      9320.23759011161725604134165295886515205165`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}}}}, 
 {{-1 -> {{-360.7278852593663370733361403677120683216`25., 
      265.25823848649222628147293895419060339077`25., 
      684.29629804836067179779901267185029988098`25., 
      -259.70994796817213210114531292627753074153`25., 
      -309.46794490090759732838509544655570395589`25., 
      -28.88367485741804241731594224167853236922`25., 
      -2.94731376096102473646081043282434003768`25., 
      1.11877624395663387955451171531699438165`25., 
      1.65260093025314601294409727840507637827`25., 
      1.49816213472886555953884732885439809171`25., 
      1.23757103330149150923839131949715910765`25., 
      0.99935317376938327267048140708942842875`25., 
      0.80579756696981551717379733045567815171`25., 
      0.65368706692076050612471806137373523433`25., 
      0.53495750374099583615198746649730162211`25., 
      0.44197249466989500274568704208202698452`25., 
      0.36860329878641363056638584770193610822`25., 
      0.31018494906067814532761590484851035768`25., 
      0.26322754572635295814878071390107361529`25., 
      0.2251275059495295285960972226306129387`25., 
      0.19393502272188956146468490591590661354`25., 
      0.16817972652489789038755298171444010831`25., 
      0.14674348518354972375348577795259523711`25., 
      0.12876841327598847390142390650566207668`25., 
      0.11359035459422577038845062831192606797`25., 
      0.10069057800753428400693463968829614137`25., 
      0.08966046859477718314262765085280407369`25., 
      0.08017551780133735349889942505043584577`25., 
      0.07197600495149225839527980356113727041`25., 
      0.06485252761619459196559537031669268393`25., 
      0.05863507300051796691482895702999998935`25., 
      0.05318469617849733375313765810064481338`25., 
      0.04838713308452246192389569964436084939`25., 
      0.04414786100908909332005252871606380122`25., 
      0.04038825057530370915903557416881296629`25., 
      0.03704254701535738718503914295838070334`25., 
      0.03405548617941583876774647572558920678`25., 
      0.03138039979511979445177464299618419959`25., 
      0.02897770040067468318434416114944874104`25., 
      0.02681366283316235251015521142197547828`25., 
      0.02485943879296689744360613951314745319`25., 
      0.02309025568549749429645920547519717554`25., 
      0.02148476198978711831410161463055133846`25., 
      0.0200244897734044047031262508770673493`25., 
      0.01869341135412959442058560740903450551`25., 
      0.0174775720033999750537065196416824989`25., 
      0.01636478436303329776533060831898786068`25., 
      0.01534437317711636865366591262168850059`25., 
      0.01440696122718800746944443365136625025`25., 
      0.01354428915191048365290219317200844164`25.}, 
     {0, 0, 265.25823848649222628147293895419060339077`25., 
      -117.89255043844098945843241731297360150701`25., 
      132.62911924324611314073646947709530169538`25., 
      35.3677651315322968375297251938920804521`25., 
      14.73656880480512368230405216412170018838`25., 
      7.57880681389977789375636968440544581117`25., 
      4.42097064144153710469121564923651005651`25., 
      2.80696548662954736805791469792794289302`25., 
      1.89470170347494447343909242110136145279`25., 
      1.33968807316410215293673201492015456258`25., 
      0.98243792032034157882027014427478001256`25., 
      0.74198108667550273085726696210962406543`25., 
      0.57415203135604377983002800639435195539`25., 
      0.45343288630169611330166314351143692887`25., 
      0.36436571220672009104597931175026181784`25., 
      0.29720811034901089779436743860413512985`25., 
      0.24560948008008539470506753606869500314`25., 
      0.20530823412267200176584592798311966207`25., 
      0.17337139770358969038004767251907882575`25., 
      0.14773502561208144042410077357515488911`25., 
      0.12691781745765178290979566457138306382`25., 
      0.10983777991159098396748361861457167842`25., 
      0.0956920052260072966383380010657253259`25., 
      0.08387612284157856957516930876021837261`25., 
      0.07392927494049393151657551252903862971`25., 
      0.0654958613546894385880180096183186675`25., 
      0.05829851395307521456735668988004189086`25., 
      0.05211872256341334635651300500131458953`25., 
      0.04678275811049245613429857829879904822`25., 
      0.04215131709621678472611996487433507125`25., 
      0.03811181587449600952320013490721129359`25., 
      0.03457259543649295878546405199793947258`25., 
      0.03145851974460296801250865025547801274`25., 
      0.02870760156780218899150140031971759777`25., 
      0.02626839359145298339091631401804224632`25., 
      0.0240979548931630457671108734003352808`25., 
      0.02216025384181221606361511603627323337`25., 
      0.02042490478836468978836320466267733914`25., 
      0.01886616205451580556767232851736775273`25., 
      0.01746211372150305956232335597605020265`25., 
      0.01619403165363200404648796941112274746`25., 
      0.0150458444972485664368390776491316281`25., 
      0.0140037080818547263373177562535207794`25., 
      0.01305565342618394124678099859501368787`25., 
      0.01219129692464804790336763208724104253`25., 
      0.01140160062267320981222750650995876223`25., 
      0.01067867304696023455239424069863891318`25., 
      0.01001560303145206540736932692534088253`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}, 
  {0 -> {{-304.48014120009721539554882330177668596588`25., 
      1677.68453237028710380469394608774310778855`25., 
      -3469.9552719307339518774580989930829630749`25., 
      5330.20676273587789468173850103639829171599`25., 
      -11190.93000244474024192642287998117779021352`25., 
      22934.96164502922918550760575431234127167622`25., 
      -45711.40876024597178667080512951273076023158`25., 
      92059.96751738369766240203661866448896911904`25., 
      -183805.50503054784095799963434829606339332282`25., 
      368677.06096103414370991982512473208717773701`25., 
      -736710.22493807776101815852700252274964901711`25., 
      1.47559629631159039709486807450898918576430519`25.*^6, 
      -2.94972582844815374749813213264557399863275843`25.*^6, 
      5.90448041367851038760095184797296573040095313`25.*^6, 
      -1.180532575813740719472555378688541395896125304`25.*^7, 
      2.362330872552341516223666666703282302775987051`25.*^7, 
      -4.723701311965136452334145258792326552022117768`25.*^7, 
      9.450792974958702332354573817355510400368476355`25.*^7, 
      -1.8898919634733883487014118574239204560185447704`25.*^8, 
      3.7807361875082659624927767148783102679426005162`25.*^8, 
      -7.5607025960508965640848249678240341783064256458`25.*^8, 
      1.51241817044158642887536539637374329744006850101`25.*^9, 
      -3.02460694586369124020486615345634312442722661229`25.*^9, 
      6.05004827406892373763192858740329397080837323328`25.*^9, 
      -1.209939484727636801419425899984195050139510489104`25.*^10, 
      2.420136043942358033543792784715202448946918929344`25.*^10, 
      -4.840052689601698981915047628082850739321839212255`25.*^10, 
      9.68091418020989851577552418040365416228135698621`25.*^10, 
      -1.936112948527568194021594204253167008590240020636`25.*^11, 
      3.8724849343021885540199150832832534518278293514668`25.*^11, 
      -7.7447436542513229434538943966396253575258053182008`25.*^11, 
      1.54903297704469685014337265489963991094083306064559`25.*^12, 
      -3.09799170612351735602912686676099846596842328010465`25.*^12, 
      6.19626109156641299598927426485965905558209614325003`25.*^12, 
      -1.239227549428650793859045327040417234391801726943378`25.*^13, 
      2.478547704374396198431742854809778911450720317686789`25.*^13, 
      -4.957012557234069634760718380219624806652220994127095`25.*^13, 
      9.914337180415282392313274684918684680204846740720169`25.*^13, 
      -1.982839341438425963932032518120670747414838529055881`25.*^14, 
      3.9657848238628899205648648893979561834988292560848798`25.*^14, 
      -7.9314735562469831737903701046313214818420311098823534`25.*^14, 
      1.58633111393957082343254083933996620940834739475908748`25.*^15, 
      -3.17262910601619187345836229299250784516989165595646227`25.*^15, 
      6.3453840015667032087903128357013797`25.*^15, 
      -1.26906530301913684989825902725936024`25.*^16, 
      2.53817436959211260503713366971225348`25.*^16, 
      -5.07630857371747264795430648853767687`25.*^16, 
      1.015277035302551784091408221105672634`25.*^17, 
      -2.030539956705981679573018589291027404`25.*^17, 
      4.061133852195646733706669868651568351`25.*^17}}}, 
  {2 -> {{-2296.99643079944413558075331168336771162494`25., 
      89.05551374554912838005058829126937371611`25., 
      -294.09527517938408735985476797589483118078`25., 
      -350.09423663764355735261016619955729189654`25., 
      -365.32202440260885182432435343581638209118`25., 
      -370.45877124314092350787033733302451758541`25., 
      -372.22715949971753834974682359271912160801`25., 
      -372.67827895292585846247041702631468385867`25., 
      -372.57051152799275976887533637273352176546`25., 
      -372.22070408666657754005296745772659251856`25., 
      -371.77215667254052259699563199791628891686`25., 
      -371.29286686958195290367924591481618327056`25., 
      -370.81574519317535708197900119621574860367`25., 
      -370.35649906474158794158372698676185735519`25., 
      -369.92210751236229429457848376332723508542`25., 
      -369.51503854693784543992084121795335714864`25., 
      -369.13542742404936051369286183500012413644`25., 
      -368.78223240363734552590559366314027476136`25., 
      -368.45385850760846185365497705327097719874`25., 
      -368.14849625730091691144504478180817897912`25., 
      -367.86430425552001125252012805687026918299`25., 
      -367.599504863170379135760424042989511747`25., 
      -367.35243109548915043346704540594459926428`25., 
      -367.12154613569307696979732018365849749342`25., 
      -366.90544765072571144736865184855731196841`25., 
      -366.70286391341247588385909768188403553608`25., 
      -366.51264577257732137369581048262263693501`25., 
      -366.33375679534577656166444568839091684461`25., 
      -366.16526290071337803396528110439028874548`25., 
      -366.00632221182035830125772059535045199706`25., 
      -365.85617550583975207197114066453246852036`25., 
      -365.71413743616104749875663973101163291704`25., 
      -365.57958858355755754398678281063844057514`25., 
      -365.45196832672154921652155549591499011794`25., 
      -365.33076848719905919475854696257399091939`25., 
      -365.21552768681727140370080540128324655594`25., 
      -365.10582634955565677271716151090256542262`25., 
      -365.00128227983560045906910584448902436219`25., 
      -364.90154675258097190081055401483023831087`25., 
      -364.80630105544056440633075460061660604999`25., 
      -364.71525342925686559583786581424733522084`25., 
      -364.62813635863194303589036301925749191457`25., 
      -364.54470416995789307165102865848475317167`25., 
      -364.46473089938208330107358966173017181738`25., 
      -364.38800839779710085149037856250583357785`25., 
      -364.31434464406836462333463744853132486513`25., 
      -364.24356224135655942015640958991506967163`25., 
      -364.17549707459154323464734868823932776939`25., 
      -364.10999710995057769469519486135095686453`25., 
      -364.04692131962993964836188607612152586602`25.}, 
     {-795.77471545947667884441881686257181017614`25., 
      -972.61354111713816303206744283203221243066`25., 
      -884.19412828830742093824312984730201130225`25., 
      -884.1941282883074209382431298473020113024`25., 
      -898.93069709311254462054718201142371149083`25., 
      -916.61457965887869303931204460836975171691`25., 
      -934.29846222464484145807690720531579194297`25., 
      -951.14025514442212566642439539288344930112`25., 
      -966.92943600671332961175016556872812807439`25., 
      -981.66600481151845329405421773284982826277`25., 
      -995.42013569600323539753799975269674843859`25., 
      -1008.28114119837861606573062709593023223935`25., 
      -1020.33833385685553544216121523021162330257`25., 
      -1031.6741560143979382747027938179975465244`25., 
      -1042.36221690579506094538485362933855984784`25., 
      -1052.46729265766143147039334654187915426272`25., 
      -1062.04606238078476186389098044855825938517`25., 
      -1071.14806076022322060884348325580989773681`25., 
      -1079.81663064540270512784586688176383902409`25., 
      -1088.08979207967926579159551020197251281406`25., 
      -1096.00100270120622692630610662692205712571`25., 
      -1103.57980951510600482006247631132750293688`25., 
      -1110.85240191228255936457616439232262770516`25., 
      -1117.84207881574744016250694012234082542297`25., 
      -1124.56964283533238793051531176248334072636`25., 
      -1131.05373310944664235072909471469688880925`25., 
      -1137.31110694041004871429204609515471842769`25., 
      -1143.35687875776599689164755467530721081267`25., 
      -1149.2047235215775539084348769626570918398`25., 
      -1154.86705045150267532331032557744276974469`25., 
      -1160.35515193743010069465114500408119602174`25., 
      -1165.67933163465001634761260901176387479948`25., 
      -1170.84901504601310409100153053708076155911`25., 
      -1175.87284532037848716451427559303134116878`25., 
      -1180.75876652838874207522471000038719898525`25., 
      -1185.51409629397291643993458901805336106284`25., 
      -1190.14558934691166959723014826963446683633`25., 
      -1194.65949330514026604045841650008615878593`25., 
      -1199.06159778452728733958195982080530108971`25., 
      -1203.35727776001703999191350539091365094219`25., 
      -1207.55153195830772903995388946839444253426`25., 
      -1211.64901694305842196625306494817462258664`25., 
      -1215.65407745446887369872594323668156549498`25., 
      -1219.57077348232405607276024281518567185734`25., 
      -1223.4029044823050924637188018346084395596`25., 
      -1227.15403108716457849194165147638487233482`25., 
      -1230.82749461531889917796527027671665846874`25., 
      -1234.42643463795400801434664841855581559152`25., 
      -1237.95380483059353230000453324507430765789`25., 
      -1241.41238730519065316421874956930695157965`25.}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}}}}}


==> anc/tutorial.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     89976,       1979]
NotebookOptionsPosition[     82519,       1845]
NotebookOutlinePosition[     83067,       1865]
CellTagsIndexPosition[     83024,       1862]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Tutorial notebook for the TopDecayWidth.m", "Title",
 CellChangeTimes->{{3.873356613594317*^9, 3.873356640911853*^9}, {
  3.9028186831910973`*^9, 3.9028186989504433`*^9}, {3.9028304516844263`*^9, 
  3.902830452970525*^9}},ExpressionUUID->"eeb5bb8f-1032-4e83-a4ab-\
313988b96152"],

Cell[TextData[{
 "This is a tutorial notebook describing the usage of the TopDecayWidth.m, a \
Mathematica package associated with the manuscript \[OpenCurlyDoubleQuote]",
 StyleBox["Top-Quark Decay at Next-to-Next-to-Next-to-Leading Order in QCD",
  FontWeight->"Bold"],
 "\[CloseCurlyDoubleQuote]\n(e-Print:2309.01937) by ",
 StyleBox["Long Chen, Xiang Chen, Xin Guan",
  FontWeight->"Bold"],
 " and ",
 StyleBox["Yan-Qing Ma",
  FontWeight->"Bold"],
 ", which can be used to evaluate the total decay width of top quark up to \
N3LO in QCD (with a user-specified mass value)."
}], "Text",
 CellChangeTimes->{{3.8733566625661087`*^9, 3.87335673827715*^9}, {
  3.87336263837416*^9, 3.873362644810092*^9}, {3.873362691085064*^9, 
  3.873362715782902*^9}, {3.873363398030248*^9, 3.8733633990428715`*^9}, {
  3.8733634318021727`*^9, 3.873363433243414*^9}, {3.8733637389048233`*^9, 
  3.873363791485924*^9}, {3.902818703288958*^9, 3.902818720270032*^9}, {
  3.9028304409876013`*^9, 3.90283044439157*^9}, {3.902871407892721*^9, 
  3.902871469879684*^9}, {3.902871646150221*^9, 3.902871695827915*^9}, {
  3.902872724713211*^9, 3.902872724784512*^9}, {3.903054989674054*^9, 
  3.903055003479842*^9}, {3.9030550518086853`*^9, 3.903055094211779*^9}, {
  3.90382828289511*^9, 
  3.903828293582906*^9}},ExpressionUUID->"f562ad2d-c75b-4b4f-a60c-\
5b7adc34cd83"],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<TopDecayWidth.m\>\""}],
   "]"}]], "Input",
 CellChangeTimes->{{3.902818734259004*^9, 3.9028187434292307`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a0ce6f9e-77fc-4e14-8bab-7e12e6261a41"],

Cell[CellGroupData[{

Cell["Basic Usage", "Section",
 CellChangeTimes->{{3.8733568319692183`*^9, 3.873356842015163*^9}, {
   3.8733657135749493`*^9, 3.8733657137125287`*^9}, 
   3.9028312108928757`*^9},ExpressionUUID->"cfe19e8c-6bd6-4c7b-bbd6-\
4c74701e87fc"],

Cell[TextData[{
 "The TopDecayWidth evaluates the total decay width of top quark, in unit of \
GeV,  with the following three arguments:\n\tTopDecayWidth[CurrentOrder, MT, \
\[Mu], BetaOrder]\nwhere \n\tCurrentOrder is a flag specifying the \
perturbation order in QCD, and can be \[OpenCurlyDoubleQuote]LO\
\[CloseCurlyDoubleQuote], \[OpenCurlyDoubleQuote]NLO\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]N2LO\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]N3LO\[CloseCurlyDoubleQuote];\n\tMT means the \
top-quark mass;\n\t\[Mu]  is the renormalization scale;\n\tBetaOrder is the \
perturbation order of beta function for the strong coupling constant, and can \
be \[OpenCurlyDoubleQuote]LO\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]NLO\[CloseCurlyDoubleQuote], \
\[OpenCurlyDoubleQuote]N2LO\[CloseCurlyDoubleQuote] or \
\[OpenCurlyDoubleQuote]N3LO\[CloseCurlyDoubleQuote]. \
(\[OpenCurlyDoubleQuote]N3LO\[CloseCurlyDoubleQuote] is the default) \nNote:\n\
\tThe returned numbers for the top-quark decay width have about 15 correct \
digits for typical values of top mass (for example, for the mass ratio of the \
top over W in [0.01, 0.99]), and the precision maybe a bit less in the \
extreme cases.\n\tRational numbers are preferred for the input mass value, \
else you might lose significant digits during evaluations. \n\tIf you would \
like to keep the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Alpha]", "s"], TraditionalForm]],ExpressionUUID->
  "08afdff2-712f-4857-8361-109fd37b4207"],
 " dependency explicitly, just set the optional argument BetaOrder to None \
(The symbol \[OpenCurlyDoubleQuote]as\[CloseCurlyDoubleQuote] used is defined \
as ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubscriptBox["\[Alpha]", "s"], 
    RowBox[{"4", "\[Pi]"}]], TraditionalForm]],ExpressionUUID->
  "a2d44fa8-92bf-4f0f-80d6-4a8360fce2aa"],
 " = ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox[
     SubscriptBox["g", "s"], "2"], 
    RowBox[{"16", 
     SuperscriptBox["\[Pi]", "2"]}]], TraditionalForm]],ExpressionUUID->
  "005067df-ef12-4e07-a261-d50cc5ed7084"],
 "). "
}], "Text",
 CellChangeTimes->{{3.873356862794807*^9, 3.873356892306126*^9}, {
   3.873364191877*^9, 3.873364776033128*^9}, {3.8733648179541426`*^9, 
   3.8733649255557775`*^9}, {3.873365002049819*^9, 3.8733650035468564`*^9}, {
   3.873365548203432*^9, 3.8733655492448435`*^9}, 3.8733662325621605`*^9, {
   3.897743267350728*^9, 3.897743351352184*^9}, {3.897743441630124*^9, 
   3.8977436071811666`*^9}, {3.897744582303952*^9, 3.897744626669893*^9}, {
   3.897744718854433*^9, 3.8977449006296396`*^9}, {3.9028187491856422`*^9, 
   3.90281892979097*^9}, {3.902818980612398*^9, 3.902819158706483*^9}, {
   3.902819192705597*^9, 3.902819255912051*^9}, {3.902819746999147*^9, 
   3.90281990150202*^9}, {3.902830499656987*^9, 3.902830500265077*^9}, 
   3.902830902806345*^9, {3.902831046800232*^9, 3.902831110793294*^9}, {
   3.902831188027196*^9, 3.9028312009231167`*^9}, {3.902831267485003*^9, 
   3.902831447794836*^9}, {3.902831616156125*^9, 3.902831664902361*^9}, {
   3.90283512978022*^9, 3.902835148542817*^9}, {3.902835209923789*^9, 
   3.902835216581766*^9}, {3.902835272360758*^9, 3.902835307228622*^9}, {
   3.902871742045188*^9, 3.902871742520172*^9}, {3.902871776133049*^9, 
   3.9028720319201937`*^9}, {3.902872254532762*^9, 3.902872293368034*^9}, {
   3.9028723342290773`*^9, 3.9028723722002172`*^9}, {3.902872406493022*^9, 
   3.9028724104962473`*^9}, {3.902872581601336*^9, 
   3.902872644744541*^9}},ExpressionUUID->"ff48177c-e16c-4587-81a3-\
6b44d8675b9f"],

Cell["\<\
We can evaluate the N3LO total decay width with top quark mass 172.69GeV as \
follows \
\>", "Text",
 CellChangeTimes->{{3.873364779750972*^9, 3.873364783719221*^9}, {
   3.8733651585747414`*^9, 3.873365172783224*^9}, {3.8733652068614674`*^9, 
   3.8733652734435205`*^9}, {3.8733653370918884`*^9, 3.87336542229461*^9}, 
   3.8733662984589243`*^9, {3.902819391750692*^9, 3.9028195701778803`*^9}, 
   3.902831484607012*^9, {3.902872077032876*^9, 
   3.902872135692803*^9}},ExpressionUUID->"0b472ffd-1841-43f7-a1f6-\
f986be64f6b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mtOS", "=", 
    RowBox[{"17269", "/", "100"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "choose", " ", "the", " ", "renormalization", " ",
      "scale", " ", "\[Mu]", " ", "to", " ", "be", " ", "the", " ", "top", 
     " ", "quark", " ", "mass"}], ",", " ", 
    RowBox[{
    "half", " ", "and", " ", "a", " ", "quarter", " ", "of", " ", "it", " ", 
     RowBox[{"respectively", "."}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"TopDecayWidth", "[", 
  RowBox[{"\"\<N3LO\>\"", ",", "mtOS", ",", "mtOS"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TopDecayWidth", "[", 
  RowBox[{"\"\<N3LO\>\"", ",", "mtOS", ",", 
   RowBox[{"mtOS", "/", "2"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"TopDecayWidth", "[", 
  RowBox[{"\"\<N3LO\>\"", ",", "mtOS", ",", 
   RowBox[{"mtOS", "/", "4"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8733644702199574`*^9, 3.8733644776193285`*^9}, 
   3.8733645615713778`*^9, {3.873365100853468*^9, 3.873365109229868*^9}, 
   3.873365307751952*^9, 3.873365361928013*^9, {3.8977449518582225`*^9, 
   3.8977449711886854`*^9}, {3.902819576065999*^9, 3.902819605012991*^9}, {
   3.902819642451913*^9, 3.902819672693692*^9}, {3.902872158240934*^9, 
   3.902872191120417*^9}, {3.9028722425375834`*^9, 3.902872244329967*^9}, {
   3.902872445313225*^9, 3.9028725436407824`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"20e32dbc-bc81-4fce-8675-c3cbd15600a5"],

Cell[BoxData["1.31791835998771401821343965072781017084`15."], "Output",
 CellChangeTimes->{
  3.8733569174421186`*^9, 3.8733627329806232`*^9, 3.873362825949802*^9, {
   3.8733644706440735`*^9, 3.8733644779753475`*^9}, 3.8733645674050207`*^9, 
   3.873364789662936*^9, 3.8733649609715796`*^9, 3.873365109819255*^9, 
   3.873365308308649*^9, 3.873365375225709*^9, 3.8733659172008133`*^9, 
   3.873366184924363*^9, 3.8733665187132263`*^9, 3.897744975418445*^9, 
   3.902822667441928*^9, 3.9028229280190163`*^9, 3.902822958541957*^9, 
   3.902830625479928*^9, 3.902831594644487*^9, 3.9028722210086613`*^9, 
   3.902872379646329*^9, {3.9028724517420187`*^9, 3.902872458771904*^9}, 
   3.902872545175701*^9, 3.903055521160284*^9, 3.903066411693939*^9, 
   3.903343195140909*^9, 3.903393179911433*^9, 3.9033934336686993`*^9, 
   3.9033946610388727`*^9, 3.9033947120185328`*^9, 3.903577023702627*^9, 
   3.903577831922086*^9, 3.9035810593041143`*^9, 3.903583286776136*^9, 
   3.903663594671163*^9, 3.9038283061163397`*^9, {3.903833260694818*^9, 
   3.9038332826170263`*^9}, 3.905550583441886*^9, 3.905659239230468*^9, 
   3.905659391702454*^9, 3.905659945464761*^9, 3.905662442288878*^9, 
   3.905662574802175*^9, {3.905663769547983*^9, 3.905663788327447*^9}, 
   3.905670986394331*^9, 3.905766487578807*^9, 3.906020572550058*^9, 
   3.906582316456678*^9, 3.906694081845479*^9, 3.908331216446268*^9, 
   3.9198447751935472`*^9, 3.941956738066136*^9, 3.942093859297522*^9, 
   3.979443571609026*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"a6292a33-8aa6-4507-8242-f78c086c577c"],

Cell[BoxData["1.31500097686820082154067795313874571244`15."], "Output",
 CellChangeTimes->{
  3.8733569174421186`*^9, 3.8733627329806232`*^9, 3.873362825949802*^9, {
   3.8733644706440735`*^9, 3.8733644779753475`*^9}, 3.8733645674050207`*^9, 
   3.873364789662936*^9, 3.8733649609715796`*^9, 3.873365109819255*^9, 
   3.873365308308649*^9, 3.873365375225709*^9, 3.8733659172008133`*^9, 
   3.873366184924363*^9, 3.8733665187132263`*^9, 3.897744975418445*^9, 
   3.902822667441928*^9, 3.9028229280190163`*^9, 3.902822958541957*^9, 
   3.902830625479928*^9, 3.902831594644487*^9, 3.9028722210086613`*^9, 
   3.902872379646329*^9, {3.9028724517420187`*^9, 3.902872458771904*^9}, 
   3.902872545175701*^9, 3.903055521160284*^9, 3.903066411693939*^9, 
   3.903343195140909*^9, 3.903393179911433*^9, 3.9033934336686993`*^9, 
   3.9033946610388727`*^9, 3.9033947120185328`*^9, 3.903577023702627*^9, 
   3.903577831922086*^9, 3.9035810593041143`*^9, 3.903583286776136*^9, 
   3.903663594671163*^9, 3.9038283061163397`*^9, {3.903833260694818*^9, 
   3.9038332826170263`*^9}, 3.905550583441886*^9, 3.905659239230468*^9, 
   3.905659391702454*^9, 3.905659945464761*^9, 3.905662442288878*^9, 
   3.905662574802175*^9, {3.905663769547983*^9, 3.905663788327447*^9}, 
   3.905670986394331*^9, 3.905766487578807*^9, 3.906020572550058*^9, 
   3.906582316456678*^9, 3.906694081845479*^9, 3.908331216446268*^9, 
   3.9198447751935472`*^9, 3.941956738066136*^9, 3.942093859297522*^9, 
   3.97944357165434*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"f752edb4-a00b-47d1-8adb-fefcf77fb514"],

Cell[BoxData["1.31280266049009129810021140592460275844`15."], "Output",
 CellChangeTimes->{
  3.8733569174421186`*^9, 3.8733627329806232`*^9, 3.873362825949802*^9, {
   3.8733644706440735`*^9, 3.8733644779753475`*^9}, 3.8733645674050207`*^9, 
   3.873364789662936*^9, 3.8733649609715796`*^9, 3.873365109819255*^9, 
   3.873365308308649*^9, 3.873365375225709*^9, 3.8733659172008133`*^9, 
   3.873366184924363*^9, 3.8733665187132263`*^9, 3.897744975418445*^9, 
   3.902822667441928*^9, 3.9028229280190163`*^9, 3.902822958541957*^9, 
   3.902830625479928*^9, 3.902831594644487*^9, 3.9028722210086613`*^9, 
   3.902872379646329*^9, {3.9028724517420187`*^9, 3.902872458771904*^9}, 
   3.902872545175701*^9, 3.903055521160284*^9, 3.903066411693939*^9, 
   3.903343195140909*^9, 3.903393179911433*^9, 3.9033934336686993`*^9, 
   3.9033946610388727`*^9, 3.9033947120185328`*^9, 3.903577023702627*^9, 
   3.903577831922086*^9, 3.9035810593041143`*^9, 3.903583286776136*^9, 
   3.903663594671163*^9, 3.9038283061163397`*^9, {3.903833260694818*^9, 
   3.9038332826170263`*^9}, 3.905550583441886*^9, 3.905659239230468*^9, 
   3.905659391702454*^9, 3.905659945464761*^9, 3.905662442288878*^9, 
   3.905662574802175*^9, {3.905663769547983*^9, 3.905663788327447*^9}, 
   3.905670986394331*^9, 3.905766487578807*^9, 3.906020572550058*^9, 
   3.906582316456678*^9, 3.906694081845479*^9, 3.908331216446268*^9, 
   3.9198447751935472`*^9, 3.941956738066136*^9, 3.942093859297522*^9, 
   3.97944357165963*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"8478c67e-bbd0-45e6-a1ac-2e90550dbe2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "If", " ", "you", " ", "would", " ", "like", " ", "to", " ", "keep", " ", 
     "the", 
     FormBox[
      RowBox[{" ", 
       RowBox[{
        RowBox[{"symbolic", " ", 
         SubscriptBox["\[Alpha]", "s"]}], "-"}]}],
      TraditionalForm], "dependency", " ", "explicitly"}], ",", " ", 
    RowBox[{
     RowBox[{
     "just", " ", "set", " ", "the", " ", "optional", " ", "argument", " ", 
      "BetaOrder", " ", "to", " ", 
      RowBox[{"None", ".", "\[IndentingNewLine]", 
       RowBox[{"Note", ":", " ", 
        RowBox[{
        "The", " ", "symbol", " ", "\"\<as\>\"", " ", "used", " ", "is", " ", 
         "defined", " ", "as", 
         FormBox[
          FractionBox[
           SubscriptBox["\[Alpha]", "s"], 
           RowBox[{"4", "\[Pi]"}]],
          TraditionalForm]}]}]}]}], " ", "=", 
     RowBox[{
      FormBox[
       FractionBox[
        SuperscriptBox[
         SubscriptBox["g", "s"], "2"], 
        RowBox[{"16", 
         SuperscriptBox["\[Pi]", "2"]}]],
       TraditionalForm], "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"TopDecayWidth", "[", 
   RowBox[{"\"\<N3LO\>\"", ",", "mtOS", ",", "mtOS", ",", "None"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9028723908167763`*^9, 3.902872392720398*^9}, {
  3.9028724278570232`*^9, 3.902872431076378*^9}, {3.9028725493835983`*^9, 
  3.9028725610765343`*^9}, {3.902872652405424*^9, 3.902872665693068*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"ed7bb2d1-bb1a-442d-9b67-7e20f09f4609"],

Cell[BoxData[
 RowBox[{"1.48642361009040393975144126193092807043`15.", "-", 
  RowBox[{"14.8915558441581424450172122992314271698`15.", " ", "as"}], "-", 
  RowBox[{"418.68376441820222573272435746241603982178`15.", " ", 
   SuperscriptBox["as", "2"]}], "-", 
  RowBox[{"16567.79944813768705121587202487777051225285`15.", " ", 
   SuperscriptBox["as", "3"]}]}]], "Output",
 CellChangeTimes->{
  3.902872393250453*^9, 3.903055521213141*^9, 3.903066411728119*^9, 
   3.9033431954128113`*^9, 3.903393179980657*^9, 3.903393433699636*^9, 
   3.9033946611038427`*^9, 3.90339471209089*^9, 3.903577039921631*^9, 
   3.903577831959557*^9, 3.9035810593741703`*^9, 3.903583287074568*^9, 
   3.9036635950067997`*^9, 3.903828306169671*^9, {3.903833261301732*^9, 
   3.90383328323914*^9}, 3.905550583510765*^9, 3.9056592414644613`*^9, 
   3.905659947037105*^9, 3.9056624448733273`*^9, 3.905662575953402*^9, 
   3.9056637709025793`*^9, 3.9056639416149893`*^9, 3.905670986673965*^9, 
   3.905766487955537*^9, 3.9060205749216013`*^9, 3.9065823165480413`*^9, 
   3.9066940819272213`*^9, 3.908331216551249*^9, 3.919844775253345*^9, 
   3.9419567382002487`*^9, 3.9420938594406643`*^9, 3.979443571697901*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"95b91f2b-0566-480d-aa31-c1c1f3e11134"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The Input Standard Model Parameters", "Section",
 CellChangeTimes->{{3.873357203624107*^9, 3.873357213653069*^9}, {
   3.873358322769937*^9, 3.87335832944062*^9}, 3.873365709898961*^9, {
   3.902830978209746*^9, 3.9028309857142467`*^9}, {3.902831213825935*^9, 
   3.902831217474058*^9}},ExpressionUUID->"79208529-5302-43aa-8240-\
befdb91b078d"],

Cell["\<\
There are four input Standard Model parameters, whose default values are set  \
to be those  used in the associated paper.  (Note that the bottom quark is \
taken massless.)
To see them explicitly\
\>", "Text",
 CellChangeTimes->{{3.873358334484713*^9, 3.873358658820581*^9}, {
  3.873358750774164*^9, 3.873358841402995*^9}, {3.873362090876423*^9, 
  3.8733621114306803`*^9}, {3.873362176623406*^9, 3.873362384794269*^9}, {
  3.8733624223709297`*^9, 3.8733624251718807`*^9}, {3.87336593595397*^9, 
  3.8733660187109613`*^9}, {3.902819961639024*^9, 3.9028200164773483`*^9}, {
  3.902823374487125*^9, 3.902823378352035*^9}, {3.9028307515114117`*^9, 
  3.902830797064884*^9}, {3.9028310039095984`*^9, 3.9028310418978*^9}, {
  3.902831134633157*^9, 3.902831145436144*^9}, {3.902831228253571*^9, 
  3.90283123433252*^9}, {3.9028314909069853`*^9, 
  3.902831515041966*^9}},ExpressionUUID->"469c7081-a997-49db-8f73-\
1e9dbc412c14"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"DWInputParameter", "[", "\"\<Gfermi\>\"", "]"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DWInputParameter", "[", "\"\<MW\>\"", "]"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DWInputParameter", "[", "\"\<MZ\>\"", "]"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DWInputParameter", "[", "\"\<asMZ\>\"", "]"}], "//", 
  "N"}]}], "Input",
 CellChangeTimes->{{3.9028158387622232`*^9, 3.9028158872137117`*^9}, {
  3.902816403725677*^9, 3.902816435682783*^9}, {3.9028165318550777`*^9, 
  3.90281653207288*^9}, {3.902820032949172*^9, 3.902820045115533*^9}, {
  3.9028203302005997`*^9, 3.902820330825499*^9}, {3.902822683443985*^9, 
  3.902822691048544*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4bb88651-02dc-413e-84d7-cc3d6d626290"],

Cell[BoxData["0.00001166379`"], "Output",
 CellChangeTimes->{{3.9028226790853367`*^9, 3.902822691401392*^9}, 
   3.9028233890845757`*^9, 3.902830631777575*^9, 3.902831594771509*^9, 
   3.9028722235663652`*^9, 3.902872677811761*^9, 3.903055521274881*^9, 
   3.903066411757598*^9, 3.9033432020364313`*^9, 3.903393180026681*^9, 
   3.9033934337218533`*^9, 3.903394661151986*^9, 3.903394712539741*^9, 
   3.90357704662208*^9, 3.903577831973439*^9, 3.9035810594034567`*^9, 
   3.9035832871407633`*^9, 3.903663595087365*^9, 3.90382830619897*^9, {
   3.903833261334731*^9, 3.9038332832776546`*^9}, 3.9055505835270147`*^9, 
   3.9056599486869087`*^9, 3.905662446315391*^9, 3.9056625774376793`*^9, 
   3.905663943836576*^9, 3.9056709867277946`*^9, 3.905766488055084*^9, 
   3.906020577065929*^9, 3.906582316574003*^9, 3.906694081952935*^9, 
   3.9083312165804996`*^9, 3.919844775283019*^9, 3.9419567382417393`*^9, 
   3.942093859474683*^9, 3.979443571738995*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"0cbfa87e-330d-4928-80a7-e7392a81254b"],

Cell[BoxData["80.377`"], "Output",
 CellChangeTimes->{{3.9028226790853367`*^9, 3.902822691401392*^9}, 
   3.9028233890845757`*^9, 3.902830631777575*^9, 3.902831594771509*^9, 
   3.9028722235663652`*^9, 3.902872677811761*^9, 3.903055521274881*^9, 
   3.903066411757598*^9, 3.9033432020364313`*^9, 3.903393180026681*^9, 
   3.9033934337218533`*^9, 3.903394661151986*^9, 3.903394712539741*^9, 
   3.90357704662208*^9, 3.903577831973439*^9, 3.9035810594034567`*^9, 
   3.9035832871407633`*^9, 3.903663595087365*^9, 3.90382830619897*^9, {
   3.903833261334731*^9, 3.9038332832776546`*^9}, 3.9055505835270147`*^9, 
   3.9056599486869087`*^9, 3.905662446315391*^9, 3.9056625774376793`*^9, 
   3.905663943836576*^9, 3.9056709867277946`*^9, 3.905766488055084*^9, 
   3.906020577065929*^9, 3.906582316574003*^9, 3.906694081952935*^9, 
   3.9083312165804996`*^9, 3.919844775283019*^9, 3.9419567382417393`*^9, 
   3.942093859474683*^9, 3.979443571744959*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"5bdc21e3-d17d-4390-bd91-660e604be27f"],

Cell[BoxData["91.1876`"], "Output",
 CellChangeTimes->{{3.9028226790853367`*^9, 3.902822691401392*^9}, 
   3.9028233890845757`*^9, 3.902830631777575*^9, 3.902831594771509*^9, 
   3.9028722235663652`*^9, 3.902872677811761*^9, 3.903055521274881*^9, 
   3.903066411757598*^9, 3.9033432020364313`*^9, 3.903393180026681*^9, 
   3.9033934337218533`*^9, 3.903394661151986*^9, 3.903394712539741*^9, 
   3.90357704662208*^9, 3.903577831973439*^9, 3.9035810594034567`*^9, 
   3.9035832871407633`*^9, 3.903663595087365*^9, 3.90382830619897*^9, {
   3.903833261334731*^9, 3.9038332832776546`*^9}, 3.9055505835270147`*^9, 
   3.9056599486869087`*^9, 3.905662446315391*^9, 3.9056625774376793`*^9, 
   3.905663943836576*^9, 3.9056709867277946`*^9, 3.905766488055084*^9, 
   3.906020577065929*^9, 3.906582316574003*^9, 3.906694081952935*^9, 
   3.9083312165804996`*^9, 3.919844775283019*^9, 3.9419567382417393`*^9, 
   3.942093859474683*^9, 3.979443571747011*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"617da8cb-4ee4-41f0-b286-73cdd203a3be"],

Cell[BoxData["0.1179`"], "Output",
 CellChangeTimes->{{3.9028226790853367`*^9, 3.902822691401392*^9}, 
   3.9028233890845757`*^9, 3.902830631777575*^9, 3.902831594771509*^9, 
   3.9028722235663652`*^9, 3.902872677811761*^9, 3.903055521274881*^9, 
   3.903066411757598*^9, 3.9033432020364313`*^9, 3.903393180026681*^9, 
   3.9033934337218533`*^9, 3.903394661151986*^9, 3.903394712539741*^9, 
   3.90357704662208*^9, 3.903577831973439*^9, 3.9035810594034567`*^9, 
   3.9035832871407633`*^9, 3.903663595087365*^9, 3.90382830619897*^9, {
   3.903833261334731*^9, 3.9038332832776546`*^9}, 3.9055505835270147`*^9, 
   3.9056599486869087`*^9, 3.905662446315391*^9, 3.9056625774376793`*^9, 
   3.905663943836576*^9, 3.9056709867277946`*^9, 3.905766488055084*^9, 
   3.906020577065929*^9, 3.906582316574003*^9, 3.906694081952935*^9, 
   3.9083312165804996`*^9, 3.919844775283019*^9, 3.9419567382417393`*^9, 
   3.942093859474683*^9, 3.979443571749318*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"d5cd6d99-52c5-472d-9e58-a967ff5fd1fa"]
}, Open  ]],

Cell["\<\
If you would like to change the values for some input parameters, just \
proceed in the following way. 
(Note that rational numbers are preferred, else you might lose significant \
digits during evaluations.)\
\>", "Text",
 CellChangeTimes->{{3.87336219192444*^9, 3.8733622017755947`*^9}, {
  3.873362447881865*^9, 3.873362457382073*^9}, {3.873366050478096*^9, 
  3.8733661502996693`*^9}, {3.8733663272978015`*^9, 3.8733663592995443`*^9}, {
  3.902820180167261*^9, 3.9028201820896378`*^9}, {3.902831528242465*^9, 
  3.902831565570568*^9}},ExpressionUUID->"ce47001e-19ba-4cfe-8011-\
9d41fbcc1207"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DWInputParameter", "[", "\"\<asMZ\>\"", "]"}], "=", 
   RowBox[{"118", "/", "1000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DWInitialize", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8733624713658733`*^9, 3.873362473297351*^9}, {
  3.9028202738067083`*^9, 3.902820289731806*^9}, {3.902820330211761*^9, 
  3.902820336691243*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"1759403e-8199-4277-a27b-a61d7b0187c6"],

Cell["\<\
Here DWInitialize[] is used to (re-)prepare the piecewise functions of \
corresponding  decay width. Now, you are able to evaluate  decay width under \
the new configuration.\
\>", "Text",
 CellChangeTimes->{{3.873362478721262*^9, 3.873362553191216*^9}, {
   3.873365819748047*^9, 3.8733658461361732`*^9}, 3.8733659984566975`*^9, {
   3.8733660838594074`*^9, 3.873366084463375*^9}, {3.8733661626017885`*^9, 
   3.8733661685705633`*^9}, {3.8733663774836407`*^9, 
   3.8733663848638506`*^9}, {3.9028202281356297`*^9, 3.90282024888699*^9}, 
   3.902830667660611*^9},ExpressionUUID->"2e0ad4f1-9f47-4d8b-97e2-\
8b1364bf1379"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TopDecayWidth", "[", 
  RowBox[{"\"\<N3LO\>\"", ",", "mtOS", ",", 
   RowBox[{"mtOS", "/", "2"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.897745304778473*^9, 3.897745314741759*^9}, {
  3.902820341865259*^9, 3.902820354431758*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"4d50d50c-85a6-40f2-8257-eab693f525bc"],

Cell[BoxData["1.31482194622644742729720803251850108304`15."], "Output",
 CellChangeTimes->{
  3.897745317187173*^9, 3.902822697209118*^9, 3.902830648833191*^9, 
   3.9028315954684677`*^9, 3.902872683465672*^9, 3.903055521884569*^9, 
   3.9030664124318323`*^9, 3.903343202710265*^9, 3.9033931807827587`*^9, 
   3.9033934344193068`*^9, 3.903394662683564*^9, 3.9033947136845903`*^9, 
   3.9035770695632477`*^9, 3.903577836244557*^9, 3.9035810601951637`*^9, 
   3.903583287796043*^9, 3.90366359574441*^9, 3.903828306809366*^9, {
   3.903833262173313*^9, 3.9038332840753803`*^9}, 3.905550584142417*^9, 
   3.905659952959392*^9, 3.905662449536252*^9, 3.905662581703389*^9, 
   3.905670987374754*^9, 3.9057664887127533`*^9, 3.906020580813257*^9, 
   3.9065823171860037`*^9, 3.906694082670938*^9, 3.9083312172126102`*^9, 
   3.919844775888762*^9, 3.941956738858405*^9, 3.942093860191739*^9, 
   3.979443572422017*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"c66af920-4524-46d3-8b05-117b2050baf1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Top decay width with offshell W ", "Section",
 CellChangeTimes->{{3.903055199791966*^9, 3.903055209671629*^9}, {
   3.9036640603309917`*^9, 3.903664102252872*^9}, 
   3.90669386080455*^9},ExpressionUUID->"a8960c76-83c1-4041-8483-\
c53c7feaca60"],

Cell[CellGroupData[{

Cell["Top decay width with offshell W effect", "Subsection",
 CellChangeTimes->{{3.9065789963095703`*^9, 
  3.9065790002448273`*^9}},ExpressionUUID->"c4bc3524-4689-45a2-aa0e-\
8ba41726f3e7"],

Cell["\<\
The functions defined in TopDecayWidth.m can evaluate the decay width for a \
given top-mass value, which means that it can also be used to compute the \
invariant-mass distribution for the lepton pair resulting from the W-decay in \
the top quark decay or B-meson semi-leptonic decay process (at the leading \
order in the W-decay). Here we provide an example using the calculation of \
the top-quark decay width with off-shell W-boson effect to illustrate the \
usage of the function that essentially returns the lepton pair invariant-mass \
distribution.\
\>", "Text",
 CellChangeTimes->{{3.903055269431822*^9, 3.903055446824512*^9}, 
   3.903062865555521*^9, {3.903062964923361*^9, 3.903063006946621*^9}, {
   3.903063265168071*^9, 3.903063277694673*^9}, {3.903063335015909*^9, 
   3.903063362402919*^9}, {3.9030640868301983`*^9, 3.90306410957133*^9}, {
   3.903064145312078*^9, 3.903064169359107*^9}, {3.90306426076649*^9, 
   3.903064264367403*^9}, {3.903064387154854*^9, 3.903064474699432*^9}, {
   3.903064775006364*^9, 3.903064836115623*^9}, 3.903065080816135*^9, {
   3.9030657558809147`*^9, 3.903065804768078*^9}, {3.903066442267975*^9, 
   3.90306644509095*^9}, {3.903393481235242*^9, 3.903393515211547*^9}, {
   3.9033937022515078`*^9, 3.903393764586465*^9}, {3.903833752657675*^9, 
   3.903833776408435*^9}},ExpressionUUID->"fbdeeb1d-0f38-4e19-bc65-\
b7825e5f7ad2"],

Cell[TextData[{
 "To this end, we introduce the function GamBar that returns the value of the \
integrand of the top-quark decay width with offshell W-boson effect w.r.t the \
integration measure ",
 Cell[BoxData[
  FractionBox[
   RowBox[{"d", "\\", 
    RowBox[{"mx", "^", "2"}]}], 
   RowBox[{"2", "\[Pi]"}]]], "Input",
  CellChangeTimes->{3.903580036502878*^9},ExpressionUUID->
  "9cd63fd7-7b53-47c6-9334-d771fe9bb3be"],
 "(where mx=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "w"], TraditionalForm]],ExpressionUUID->
  "2da73986-f66f-4653-9b52-ebae4e514962"],
 "^2/mT^2  and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "w"], TraditionalForm]],ExpressionUUID->
  "c694c995-7ba3-4124-97f8-e8e3fdf219c3"],
 " denotes the W-momentum), apart from the Breit-Wigner distribution factor \
(to be given below).  At  ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "w"], TraditionalForm]],ExpressionUUID->
  "01c06833-51d5-4174-8e76-63fe5bafecf3"],
 "^2 =MW^2, the value returned by this function coincides with the previous \
result for the  top-quark decay width with an on-shell W-boson."
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.903578635540586*^9, 3.903578705920986*^9}, {
   3.9035799039590073`*^9, 3.90357990937498*^9}, 3.90357994966261*^9, {
   3.903580044152301*^9, 3.903580141333953*^9}, {3.903580218522901*^9, 
   3.903580219261009*^9}, {3.903580250473111*^9, 3.903580292935986*^9}, {
   3.903831731945312*^9, 3.90383173695608*^9}, {3.903831801120763*^9, 
   3.903831808471593*^9}, {3.903832004728636*^9, 3.903832049831066*^9}, {
   3.903832095717065*^9, 3.903832105099814*^9}, {3.903832158112156*^9, 
   3.903832271515983*^9}, {3.9038325511135406`*^9, 3.903832573283984*^9}, {
   3.9038338465579967`*^9, 
   3.9038339038245907`*^9}},ExpressionUUID->"194727c9-c34f-4b6c-8533-\
31c29e84d015"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "GamBar"}]], "Input",
 CellChangeTimes->{3.90383349470045*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"f9482b86-4326-4125-a7cd-5c4be76bdc19"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GamBar[CurrentOrder, mX,mT,\[Mu],BetaOrder] returns \
the value of the integrand of the top-quark decay width with offshell W-boson \
effect w.r.t the integration measure \\!\\(\\*FractionBox[\\(d\\\\ mX^2\\), \
\\(2  \[Pi]\\)]\\), where CurrentOrder is the perturbation order in QCD, \
i.e., could be \\\"LO\\\", \\\"NLO\\\", \\\"N2LO\\\" or \\\"N3LO\\\". mX is \
the square-root of the W-momentum square, apart from the Breit-Wigner factor \
\\!\\(\\*FractionBox[\\(2\\\\ \\\\ mW\\\\ \
\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(W\\)]\\), \\(\\*SuperscriptBox[\\((\
\\*SuperscriptBox[\\(mW\\), \\(2\\)] - \\*SuperscriptBox[\\(mX\\), \
\\(2\\)])\\), \\(2\\)] + \\*SuperscriptBox[\\(mW\\), \\(2\\)]\\\\ \
\\*SubsuperscriptBox[\\(\[CapitalGamma]\\), \\(W\\), \\(2\\)]\\)]\\). mT is \
the top-quark mass, mW is the W-boson on-shell mass and \
\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(W\\)]\\) is the W-boson decay \
width. \\n \[Mu]  is the renormalization scale; \\n BetaOrder is the \
perturbation order of beta function for the strong coupling constant, could \
be \\\"LO\\\", \\\"NLO\\\", \\\"N2LO\\\" or \\\"N3LO\\\". \\\"N3LO\\\" by \
default.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"GamBar", "[", 
                    RowBox[{
                    "TopDecayWidth`Private`order_String", ",", 
                    "TopDecayWidth`Private`mx_", ",", 
                    "TopDecayWidth`Private`mQ_", ",", 
                    "TopDecayWidth`Private`mu_", ",", 
                    RowBox[{
                    "TopDecayWidth`Private`betaorder_", 
                    ":", "\<\"N3LO\"\>"}]}], "]"}], ":=", 
                    RowBox[{"With", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"TopDecayWidth`Private`MX2oMW2", "=", 
                    FractionBox[
                    SuperscriptBox["TopDecayWidth`Private`mx", "2"], 
                    SuperscriptBox[
                    RowBox[{"DWInputParameter", "[", "\<\"MW\"\>", "]"}], 
                    "2"]]}], ",", 
                    RowBox[{"TopDecayWidth`Private`prefactor", "=", 
                    RowBox[{
                    "TopDecayWidth`Private`prefactorUS", "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    "TopDecayWidth`Private`mt", "\[Rule]", 
                    "TopDecayWidth`Private`mQ"}]}]}], ",", 
                    RowBox[{"TopDecayWidth`Private`ao", "=", 
                    RowBox[{"Switch", "[", 
                    RowBox[{
                    "TopDecayWidth`Private`order", ",", "\<\"LO\"\>", ",", 
                    "0", ",", "\<\"NLO\"\>", ",", "1", ",", "\<\"N2LO\"\>", 
                    ",", "2", ",", "\<\"N3LO\"\>", ",", "3", ",", "_", ",", 
                    RowBox[{
                    RowBox[{
                    "Print", 
                    "[", "\<\"Unknown \\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \
\\(s\\)]\\) order\"\>", "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}]}]}], 
                    "}"}], ",", 
                    RowBox[{"SetPrecision", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "TopDecayWidth`Private`prefactor", " ", 
                    "TopDecayWidth`Private`MX2oMW2", " ", 
                    RowBox[{"Normal", "[", 
                    RowBox[{"Series", "[", 
                    RowBox[{
                    RowBox[{
                    "TopDecayWidth`Private`Funcms", "/.", "\[VeryThinSpace]", 
                    
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"TopDecayWidth`Private`eta", "\[Rule]", 
                    FractionBox[
                    SuperscriptBox["TopDecayWidth`Private`mx", "2"], 
                    SuperscriptBox["TopDecayWidth`Private`mQ", "2"]]}], ",", 
                    RowBox[{
                    "TopDecayWidth`Private`mt", "\[Rule]", 
                    "TopDecayWidth`Private`mQ"}], ",", 
                    RowBox[{"TopDecayWidth`Private`u2", "\[Rule]", 
                    SuperscriptBox["TopDecayWidth`Private`mu", "2"]}]}], 
                    "}"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"as", ",", "0", ",", "TopDecayWidth`Private`ao"}],
                     "}"}]}], "]"}], "]"}]}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"as", "\[Rule]", 
                    RowBox[{"asV", "[", 
                    RowBox[{
                    "TopDecayWidth`Private`betaorder", ",", 
                    "TopDecayWidth`Private`mu"}], "]"}]}]}], ",", "15"}], 
                    "]"}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"TopDecayWidth`GamBar\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GamBar[CurrentOrder, mX,mT,\[Mu],BetaOrder] returns \
the value of the integrand of the top-quark decay width with offshell W-boson \
effect w.r.t the integration measure \\!\\(\\*FractionBox[\\(d\\\\ mX^2\\), \
\\(2  \[Pi]\\)]\\), where CurrentOrder is the perturbation order in QCD, \
i.e., could be \\\"LO\\\", \\\"NLO\\\", \\\"N2LO\\\" or \\\"N3LO\\\". mX is \
the square-root of the W-momentum square, apart from the Breit-Wigner factor \
\\!\\(\\*FractionBox[\\(2\\\\ \\\\ mW\\\\ \
\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(W\\)]\\), \\(\\*SuperscriptBox[\\((\
\\*SuperscriptBox[\\(mW\\), \\(2\\)] - \\*SuperscriptBox[\\(mX\\), \
\\(2\\)])\\), \\(2\\)] + \\*SuperscriptBox[\\(mW\\), \\(2\\)]\\\\ \
\\*SubsuperscriptBox[\\(\[CapitalGamma]\\), \\(W\\), \\(2\\)]\\)]\\). mT is \
the top-quark mass, mW is the W-boson on-shell mass and \
\\!\\(\\*SubscriptBox[\\(\[CapitalGamma]\\), \\(W\\)]\\) is the W-boson decay \
width. \\n \[Mu]  is the renormalization scale; \\n BetaOrder is the \
perturbation order of beta function for the strong coupling constant, could \
be \\\"LO\\\", \\\"NLO\\\", \\\"N2LO\\\" or \\\"N3LO\\\". \\\"N3LO\\\" by \
default.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{14., {3.724609375, 10.275390625}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{14., {3.724609375, 10.275390625}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "GamBar[CurrentOrder, mX,mT,\[Mu],BetaOrder] returns the value of the \
integrand of the top-quark decay width with offshell W-boson effect w.r.t the \
integration measure \!\(\*FractionBox[\(d\\ mX^2\), \(2  \[Pi]\)]\), where \
CurrentOrder is the perturbation order in QCD, i.e., could be \"LO\", \
\"NLO\", \"N2LO\" or \"N3LO\". mX is the square-root of the W-momentum \
square, apart from the Breit-Wigner factor \!\(\*FractionBox[\(2\\ \\ mW\\ \
\*SubscriptBox[\(\[CapitalGamma]\), \(W\)]\), \
\(\*SuperscriptBox[\((\*SuperscriptBox[\(mW\), \(2\)] - \*SuperscriptBox[\(mX\
\), \(2\)])\), \(2\)] + \*SuperscriptBox[\(mW\), \(2\)]\\ \
\*SubsuperscriptBox[\(\[CapitalGamma]\), \(W\), \(2\)]\)]\). mT is the \
top-quark mass, mW is the W-boson on-shell mass and \!\(\*SubscriptBox[\(\
\[CapitalGamma]\), \(W\)]\) is the W-boson decay width. \n \[Mu]  is the \
renormalization scale; \n BetaOrder is the perturbation order of beta \
function for the strong coupling constant, could be \"LO\", \"NLO\", \"N2LO\" \
or \"N3LO\". \"N3LO\" by default.", "Documentation" -> None, "OwnValues" -> 
    None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, TopDecayWidth`GamBar, {TopDecayWidth`GamBar[
         Pattern[TopDecayWidth`Private`order, 
          Blank[String]], 
         Pattern[TopDecayWidth`Private`mx, 
          Blank[]], 
         Pattern[TopDecayWidth`Private`mQ, 
          Blank[]], 
         Pattern[TopDecayWidth`Private`mu, 
          Blank[]], 
         Optional[
          Pattern[TopDecayWidth`Private`betaorder, 
           Blank[]], "N3LO"]] :> 
       With[{TopDecayWidth`Private`MX2oMW2 = 
          TopDecayWidth`Private`mx^2/TopDecayWidth`DWInputParameter["MW"]^2, 
          TopDecayWidth`Private`prefactor = 
          ReplaceAll[
           TopDecayWidth`Private`prefactorUS, TopDecayWidth`Private`mt -> 
            TopDecayWidth`Private`mQ], TopDecayWidth`Private`ao = 
          Switch[TopDecayWidth`Private`order, "LO", 0, "NLO", 1, "N2LO", 2, 
            "N3LO", 3, 
            Blank[], 
            Print["Unknown \!\(\*SubscriptBox[\(\[Alpha]\), \(s\)]\) order"]; 
            Return[$Failed]]}, 
         SetPrecision[
          ReplaceAll[
          TopDecayWidth`Private`prefactor TopDecayWidth`Private`MX2oMW2 Normal[
             Series[
              ReplaceAll[
              TopDecayWidth`Private`Funcms, {
               TopDecayWidth`Private`eta -> 
                TopDecayWidth`Private`mx^2/TopDecayWidth`Private`mQ^2, 
                TopDecayWidth`Private`mt -> TopDecayWidth`Private`mQ, 
                TopDecayWidth`Private`u2 -> TopDecayWidth`Private`mu^2}], {
              TopDecayWidth`as, 0, TopDecayWidth`Private`ao}]], 
           TopDecayWidth`as -> 
           TopDecayWidth`asV[
            TopDecayWidth`Private`betaorder, TopDecayWidth`Private`mu]], 
          15]]}], "SubValues" -> None, "DefaultValues" -> None, "NValues" -> 
    None, "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, 
    "FullName" -> "TopDecayWidth`GamBar"|>, False]]], "Output",
 CellChangeTimes->{3.9038334953142138`*^9, 3.905550584243586*^9, 
  3.9056599552658577`*^9, 3.90566245140692*^9, 3.9056625842688932`*^9, 
  3.9056709874339437`*^9, 3.905766488832872*^9, 3.906020584080798*^9, 
  3.9065823172752934`*^9, 3.906694082860724*^9, 3.9083312174004097`*^9, 
  3.919844776027052*^9, 3.9419567389803543`*^9, 3.9420938603500843`*^9, 
  3.979443572566989*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"5266c3a3-2871-4ea9-8d44-10e78778b735"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"DWInputParameter", "[", "\"\<asMZ\>\"", "]"}], "=", 
   RowBox[{"1179", "/", "10000"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DWInitialize", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.903833231716984*^9, 3.903833232424555*^9}, 
   3.9038332732939787`*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"1b4b3ff1-fc3a-48ec-a0b3-3e0ef9ca2391"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"mtOS", "=", 
     RowBox[{"17269", "/", "100"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GamBar", "[", 
     RowBox[{"\"\<N3LO\>\"", ",", 
      RowBox[{"DWInputParameter", "[", "\"\<MW\>\"", "]"}], ",", "mtOS", ",", 
      
      RowBox[{"mtOS", "/", "2"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"#", ",", "6"}], "]"}], "&"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TopDecayWidth", "[", 
     RowBox[{"\"\<N3LO\>\"", ",", "mtOS", ",", 
      RowBox[{"mtOS", "/", "2"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"#", ",", "6"}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.903578446797327*^9, 3.903578469291417*^9}, {
  3.903578513529599*^9, 3.903578530424843*^9}, {3.903578627702039*^9, 
  3.903578627812883*^9}, {3.903578715001972*^9, 3.903578734471917*^9}, {
  3.903579899144327*^9, 3.903579900920549*^9}, {3.90358032724861*^9, 
  3.903580328183708*^9}, {3.903832239754244*^9, 3.9038322449923162`*^9}, {
  3.9038331829699373`*^9, 3.903833184403708*^9}, {3.9038333126378202`*^9, 
  3.9038333136147346`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"000fa1fc-aa55-4290-a2aa-d4a6a47ff724"],

Cell[BoxData["1.3150009768682008215`6."], "Output",
 CellChangeTimes->{{3.903578526463399*^9, 3.9035785308902063`*^9}, {
   3.903578619878346*^9, 3.90357862811699*^9}, {3.9035787213726797`*^9, 
   3.9035787347419567`*^9}, 3.903579901724469*^9, {3.903580273300218*^9, 
   3.903580293785089*^9}, 3.903580330085783*^9, 3.903581060212955*^9, 
   3.903583287840646*^9, 3.90366359575319*^9, 3.903828306838685*^9, 
   3.903832273987632*^9, 3.903833188275866*^9, {3.903833264828597*^9, 
   3.9038333144720716`*^9}, 3.9038334138492603`*^9, 3.905550584899043*^9, 
   3.905659434545079*^9, 3.9056624545445623`*^9, 3.9056625882958097`*^9, 
   3.905670988162867*^9, 3.9057664899216843`*^9, 3.906020587013023*^9, 
   3.906582317918256*^9, 3.906694083572483*^9, 3.908331218064804*^9, 
   3.919844776641815*^9, 3.9419567396751013`*^9, 3.942093861023574*^9, 
   3.979443573326271*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"93c5c79a-c770-4c17-ab15-fcd3d4a2ec5d"],

Cell[BoxData["1.3150009768682008215`6."], "Output",
 CellChangeTimes->{{3.903578526463399*^9, 3.9035785308902063`*^9}, {
   3.903578619878346*^9, 3.90357862811699*^9}, {3.9035787213726797`*^9, 
   3.9035787347419567`*^9}, 3.903579901724469*^9, {3.903580273300218*^9, 
   3.903580293785089*^9}, 3.903580330085783*^9, 3.903581060212955*^9, 
   3.903583287840646*^9, 3.90366359575319*^9, 3.903828306838685*^9, 
   3.903832273987632*^9, 3.903833188275866*^9, {3.903833264828597*^9, 
   3.9038333144720716`*^9}, 3.9038334138492603`*^9, 3.905550584899043*^9, 
   3.905659434545079*^9, 3.9056624545445623`*^9, 3.9056625882958097`*^9, 
   3.905670988162867*^9, 3.9057664899216843`*^9, 3.906020587013023*^9, 
   3.906582317918256*^9, 3.906694083572483*^9, 3.908331218064804*^9, 
   3.919844776641815*^9, 3.9419567396751013`*^9, 3.942093861023574*^9, 
   3.979443573338336*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"b9c5b156-3053-466c-ad4a-5899ee605bc8"]
}, Open  ]],

Cell[TextData[{
 "The off-shell W-boson effect is introduced by replacing the W propagator by \
the Breit-Wigner distribution (denoted below by \
\[OpenCurlyDoubleQuote]BreitWignerFactor\[CloseCurlyDoubleQuote]), where \
ms=mW^2/mT^2, mx=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "w"], TraditionalForm]],ExpressionUUID->
  "4a6fe241-1c45-48ff-b9de-7e27162c5b40"],
 "^2/mT^2, gm=GammaW/mT with GammaW the W-boson total decay with and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "w"], TraditionalForm]],ExpressionUUID->
  "18b835e7-dacf-4e4b-a31d-c3938b025f99"],
 " the (off-shell) W-momentum.  To calculate the total top-quark decay width \
with off-shell W-boson effect, we perform the integration over the rescaled \
W-momentum square mx=",
 Cell[BoxData[
  FormBox[
   SubscriptBox["P", "w"], TraditionalForm]],ExpressionUUID->
  "394a8da8-1463-47b3-80bc-11af2913626c"],
 "^2/mT^2 (i.e.~invariant-mass distribution of the lepton pair) in the \
following way."
}], "Text",
 CellChangeTimes->{{3.9035787688142548`*^9, 3.903578831379636*^9}, {
   3.903578974438746*^9, 3.90357900072431*^9}, {3.9035803094954243`*^9, 
   3.903580309911436*^9}, {3.9035805685999928`*^9, 3.903580601838873*^9}, 
   3.9035807924646893`*^9, {3.903663647182271*^9, 3.90366368920406*^9}, 
   3.903663762691329*^9, {3.903830512067273*^9, 3.903830512348897*^9}, {
   3.90383063601595*^9, 3.90383065469932*^9}, {3.903831603040599*^9, 
   3.903831609571437*^9}, {3.903831856780282*^9, 3.903831959095689*^9}, {
   3.9038323046200314`*^9, 3.903832305364293*^9}, {3.903833563702199*^9, 
   3.903833578164487*^9}, {3.903833949469883*^9, 
   3.9038339507687073`*^9}},ExpressionUUID->"8265031e-9297-419a-b5f9-\
942bbf85d276"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"BreitWignerFactor", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "*", 
      RowBox[{"Sqrt", "[", "ms", "]"}], "*", "gm"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"mx", "-", "ms"}], ")"}], "^", "2"}], "+", 
      RowBox[{"ms", "*", 
       RowBox[{"gm", "^", "2"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"We", " ", "take", " ", 
     RowBox[{"1", "/", "83"}], " ", "for", " ", "the", " ", "ratio", " ", 
     "gm"}], "=", 
    RowBox[{"GammaW", "/", "MT"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"BreitWignerFactorNUM", "=", 
    RowBox[{"BreitWignerFactor", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"gm", "\[Rule]", 
        RowBox[{"1", "/", "83"}]}], ",", 
       RowBox[{"ms", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"DWInputParameter", "[", "\"\<MW\>\"", "]"}], "^", "2"}], 
          "/", 
          RowBox[{"mtOS", "^", "2"}]}], ")"}]}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "In", " ", "the", " ", "low", " ", "energy", " ", "or", " ", "heavy", " ",
      "W"}], "-", 
    RowBox[{"boson", " ", "limit"}]}], "*)"}]}], "\n", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{"BreitWignerFactor", ",", " ", 
         RowBox[{"{", 
          RowBox[{"mx", ",", " ", "0", ",", " ", "0"}], "}"}]}], "]"}], ",", 
       " ", 
       RowBox[{"{", 
        RowBox[{"gm", ",", " ", "0", ",", " ", "1"}], "}"}]}], "]"}], "]"}], 
    " ", "/.", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ms", " ", "->", " ", 
       RowBox[{
        RowBox[{"mW", "^", "2"}], "/", 
        RowBox[{"mT", "^", "2"}]}]}], ",", " ", 
      RowBox[{"gm", " ", "->", " ", 
       RowBox[{"GammaW", "/", "mT"}]}]}], "}"}]}], ",", " ", 
   RowBox[{"Assumptions", " ", "->", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"mT", ">", "0"}], "&&", 
      RowBox[{"mW", ">", "0"}]}], ")"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.903391020384076*^9, 3.9033910645290956`*^9}, 
   3.90339149457727*^9, {3.903577109133361*^9, 3.9035771167437363`*^9}, 
   3.903577424810377*^9, {3.903577523989355*^9, 3.903577533806569*^9}, {
   3.903577949414624*^9, 3.903577960777899*^9}, {3.903578764879362*^9, 
   3.9035787670381613`*^9}, {3.9035803223603067`*^9, 3.903580345782688*^9}, {
   3.903833323237908*^9, 3.9038333738434*^9}, {3.903833438945758*^9, 
   3.903833445625329*^9}, {3.903833580990059*^9, 3.903833591890317*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"287b86b8-ef47-493c-9dbc-e348aa5e12fe"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "gm", " ", 
   SqrtBox["ms"]}], 
  RowBox[{
   RowBox[{
    SuperscriptBox["gm", "2"], " ", "ms"}], "+", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "ms"}], "+", "mx"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.903391054565989*^9, 3.9033910656735353`*^9}, 
   3.903393180794791*^9, 3.903393434429564*^9, 3.9033946626959677`*^9, 
   3.903394713712397*^9, 3.9035770919301367`*^9, 3.9035771232494383`*^9, 
   3.903577535421051*^9, 3.903577836262834*^9, 3.903577962536228*^9, 
   3.903578035471878*^9, 3.903578094754757*^9, 3.903578369537949*^9, 
   3.9035790130842648`*^9, {3.903580336156678*^9, 3.903580346145548*^9}, 
   3.9035806042430573`*^9, 3.903581060237006*^9, 3.903583287858809*^9, 
   3.903663595793133*^9, 3.903828306850626*^9, {3.903833264870946*^9, 
   3.9038332847523127`*^9}, 3.9038334161043463`*^9, 3.903833592692025*^9, 
   3.905550584936317*^9, 3.905662456851942*^9, 3.9056625905318623`*^9, 
   3.905670988189917*^9, 3.905766489943194*^9, 3.906020592785335*^9, 
   3.906582318000333*^9, 3.906694083625184*^9, 3.908331218132585*^9, 
   3.9198447766852913`*^9, 3.94195673971185*^9, 3.942093861065872*^9, 
   3.979443573382449*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"823635f2-a38c-49c4-a973-414b627ea4fd"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "GammaW", " ", 
   SuperscriptBox["mT", "2"]}], 
  SuperscriptBox["mW", "3"]]], "Output",
 CellChangeTimes->{{3.903391054565989*^9, 3.9033910656735353`*^9}, 
   3.903393180794791*^9, 3.903393434429564*^9, 3.9033946626959677`*^9, 
   3.903394713712397*^9, 3.9035770919301367`*^9, 3.9035771232494383`*^9, 
   3.903577535421051*^9, 3.903577836262834*^9, 3.903577962536228*^9, 
   3.903578035471878*^9, 3.903578094754757*^9, 3.903578369537949*^9, 
   3.9035790130842648`*^9, {3.903580336156678*^9, 3.903580346145548*^9}, 
   3.9035806042430573`*^9, 3.903581060237006*^9, 3.903583287858809*^9, 
   3.903663595793133*^9, 3.903828306850626*^9, {3.903833264870946*^9, 
   3.9038332847523127`*^9}, 3.9038334161043463`*^9, 3.903833592692025*^9, 
   3.905550584936317*^9, 3.905662456851942*^9, 3.9056625905318623`*^9, 
   3.905670988189917*^9, 3.905766489943194*^9, 3.906020592785335*^9, 
   3.906582318000333*^9, 3.906694083625184*^9, 3.908331218132585*^9, 
   3.9198447766852913`*^9, 3.94195673971185*^9, 3.942093861065872*^9, 
   3.979443573385126*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"e29b5f36-a0ac-4693-a1d7-b1db7e63716c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "To", " ", "facilitate", " ", "the", " ", "integration", " ", "with", 
      " ", "the", " ", "Breit"}], "-", 
     RowBox[{"Wigner", " ", "distribution"}]}], ",", " ", 
    RowBox[{
    "we", " ", "construct", " ", "an", " ", "interpolation", " ", "function", 
     " ", "for", " ", "the", " ", "integrand", " ", "from", " ", "a", " ", 
     "dense", " ", 
     RowBox[{"grid", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"mxs", "=", 
     RowBox[{
      RowBox[{"Range", "[", 
       RowBox[{"1", ",", "2000"}], "]"}], "/", "2001"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"invariantMassDistData", "=", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"BreitWignerFactorNUM", "/.", 
          RowBox[{"mx", "\[Rule]", "xx"}]}], ")"}], "*", 
        RowBox[{"GamBar", "[", 
         RowBox[{"\"\<N3LO\>\"", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "xx", "]"}], "*", "mtOS"}], ",", "mtOS", ",", 
          
          RowBox[{"mtOS", "/", "2"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"xx", ",", "mxs"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"invariantMassDist", "=", " ", 
     RowBox[{"Interpolation", "[", 
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"{", 
         RowBox[{"mxs", ",", "invariantMassDistData"}], "}"}], "]"}], ",", 
       RowBox[{"InterpolationOrder", "\[Rule]", "9"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "1.2947", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"topdecaywidth", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "*", 
      RowBox[{"NIntegrate", "[", 
       RowBox[{
        RowBox[{"invariantMassDist", "[", "mx", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"mx", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"WorkingPrecision", "\[Rule]", "100"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "5"}], "]"}], "&"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.899973053507086*^9, 3.8999730569872293`*^9}, {
  3.8999733974086103`*^9, 3.8999734020709543`*^9}, {3.90339385408397*^9, 
  3.903393863873513*^9}, {3.903577655505534*^9, 3.903577656879479*^9}, {
  3.903577783666567*^9, 3.903577784385764*^9}, {3.903830615348398*^9, 
  3.9038306156673183`*^9}, {3.903831250624426*^9, 3.903831257172388*^9}, {
  3.903831311948752*^9, 3.903831312379397*^9}, {3.903831533756486*^9, 
  3.903831582260227*^9}, {3.903831630954228*^9, 3.903831669460319*^9}, {
  3.903833621553032*^9, 3.903833637949068*^9}, {3.903833986611039*^9, 
  3.903834016073641*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"a782faea-eefe-4922-af48-4428b816f36a"],

Cell[BoxData["1.2946619164286018079`5."], "Output",
 CellChangeTimes->{
  3.903832341709982*^9, {3.903833274804678*^9, 3.903833294741632*^9}, 
   3.903833652463376*^9, {3.903834008979992*^9, 3.903834023825905*^9}, 
   3.905550594911438*^9, 3.905670998123761*^9, 3.9057665001808987`*^9, 
   3.906020603300655*^9, 3.9065823280648537`*^9, 3.9066940935127707`*^9, 
   3.908331228246334*^9, 3.91984478677642*^9, 3.941956749956627*^9, 
   3.94209387147633*^9, 3.9794435838458023`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"ef132b04-eac0-448b-8f2d-83349ad5015c"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Application to the b\[Rule]u+lv decay width", "Section",
 CellChangeTimes->{{3.905654625330615*^9, 3.9056546435067587`*^9}, {
  3.905654811878915*^9, 3.9056548296624804`*^9}, {3.906579012223872*^9, 
  3.906579013944479*^9}, {3.906581690218186*^9, 3.906581696422029*^9}, {
  3.979444006033785*^9, 
  3.979444010636175*^9}},ExpressionUUID->"3c48c0a1-fd44-48b9-9359-\
8f62cc61335d"],

Cell[CellGroupData[{

Cell["Prefactors", "Subsection",
 CellChangeTimes->{{3.906022034431425*^9, 3.90602203503785*^9}, {
  3.906693757991736*^9, 3.906693759515151*^9}, {3.906694054187723*^9, 
  3.906694054479197*^9}},ExpressionUUID->"50304bc6-5da2-492a-9390-\
ce2ec44d0e0c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BWFlow", "=", 
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "GammaWll", " ", "mW"}], 
       RowBox[{
        RowBox[{
         SuperscriptBox["GammaW", "2"], " ", 
         SuperscriptBox["mW", "2"]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["mW", "2"], "-", 
           SuperscriptBox["pW", "2"]}], ")"}], "2"]}]], "/.", 
      RowBox[{"{", 
       RowBox[{"GammaWll", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"mW", "/", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"mW", "^", "2"}], "*", 
           RowBox[{
            RowBox[{
             RowBox[{"Gfermi", "/", "3"}], "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}], "/", "Pi"}]}], ")"}]}]}], 
       "}"}]}], ")"}], ",", 
    RowBox[{"mW", "\[Rule]", "Infinity"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905657011372169*^9, 3.9056570216031446`*^9}, {
  3.9056570851925783`*^9, 3.905657087171812*^9}, {3.905657628532484*^9, 
  3.905657646897069*^9}, {3.905657750817436*^9, 3.905657753020254*^9}, {
  3.905657817572644*^9, 3.90565783074596*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"5e6e7537-9ef0-46ba-83ca-4b7e99bd9ff5"],

Cell[BoxData[
 FractionBox["Gfermi", 
  RowBox[{"3", " ", 
   SqrtBox["2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.905658718801691*^9, 3.905659255228722*^9, 
  3.905659971730813*^9, 3.905661477866147*^9, 3.905662460410204*^9, 
  3.905662593868083*^9, 3.905664041570348*^9, 3.90567099820577*^9, 
  3.905766500221588*^9, 3.906020608734707*^9, 3.906582328184988*^9, 
  3.906694093598878*^9, 3.908331228350013*^9, 3.919844786869896*^9, 
  3.9419567500635223`*^9, 3.942093871570127*^9, 3.979443583938324*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"dc6ba8a6-4d17-4729-9b16-91ad1d8b1e95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prefT2bW", "=", 
  RowBox[{"Gfermi", "*", 
   RowBox[{
    RowBox[{"MT", "^", "3"}], "/", 
    RowBox[{"(", 
     RowBox[{"8", "*", 
      RowBox[{"Sqrt", "[", "2", "]"}], "*", "Pi"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.905658751733431*^9, 3.905658766484276*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"6e81838e-2bf5-43a6-adbc-e99e7b68ebc3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Gfermi", " ", 
   SuperscriptBox["MT", "3"]}], 
  RowBox[{"8", " ", 
   SqrtBox["2"], " ", "\[Pi]"}]]], "Output",
 CellChangeTimes->{3.905658737307675*^9, 3.905658803021229*^9, 
  3.9056592560700407`*^9, 3.905659972904414*^9, 3.905661478700139*^9, 
  3.905662461482304*^9, 3.9056625949556828`*^9, 3.905664043115803*^9, 
  3.905670998251066*^9, 3.905766500252351*^9, 3.906020608863954*^9, 
  3.906582328220675*^9, 3.9066940936268272`*^9, 3.908331228420681*^9, 
  3.9198447869022427`*^9, 3.941956750104727*^9, 3.9420938715997963`*^9, 
  3.9794435839729*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"b7aa5963-c8db-4d06-8060-b26ea6fb5ba5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prefT2blv", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"prefT2bW", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"MT", "^", "2"}], "/", "4"}], "/", "Pi"}], ")"}]}], ")"}], 
   "*", "BWFlow"}]}]], "Input",
 CellChangeTimes->{{3.905658156579987*^9, 3.905658170292138*^9}, {
  3.9056582096015377`*^9, 3.905658216240293*^9}, {3.9056585258651247`*^9, 
  3.9056585545876513`*^9}, {3.9056585984688063`*^9, 3.905658621168359*^9}, {
  3.905658774259522*^9, 3.905658829988536*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a1d3ba56-cb16-4dc8-8903-59381a5d2c9c"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["Gfermi", "2"], " ", 
   SuperscriptBox["MT", "5"]}], 
  RowBox[{"192", " ", 
   SuperscriptBox["\[Pi]", "3"]}]]], "Output",
 CellChangeTimes->{{3.905658801325531*^9, 3.905658830749835*^9}, 
   3.905659256842226*^9, 3.905659973879524*^9, 3.9056614794118223`*^9, 
   3.905662462426179*^9, 3.90566259589452*^9, 3.9056640444007387`*^9, 
   3.90567099826737*^9, 3.90576650026289*^9, 3.906020608911909*^9, 
   3.9065823282481127`*^9, 3.906694093649191*^9, 3.908331228464926*^9, 
   3.9198447869250317`*^9, 3.941956750130292*^9, 3.9420938716215754`*^9, 
   3.979443583996717*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"de9d356a-8a0b-4290-b8d1-da0b2d14f703"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mb", "=", 
  RowBox[{"Rationalize", "[", 
   RowBox[{"4.78", ",", "0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905658927617375*^9, 3.905658942028372*^9}, {
   3.905659591069832*^9, 3.9056596114326878`*^9}, {3.905659655899065*^9, 
   3.905659718096876*^9}, 3.905659910135088*^9, {3.905659979844878*^9, 
   3.90565998069674*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"28af7aad-b6e1-4292-9eb8-d23f48641948"],

Cell[BoxData[
 FractionBox["239", "50"]], "Output",
 CellChangeTimes->{
  3.905658942520356*^9, 3.905659259197714*^9, 3.905659399821937*^9, {
   3.905659603526444*^9, 3.905659611885789*^9}, {3.9056596561149797`*^9, 
   3.905659718327818*^9}, 3.905659981233254*^9, 3.905661480159327*^9, 
   3.9056624636163607`*^9, 3.9056625969733963`*^9, 3.90566404560779*^9, 
   3.9056709983476887`*^9, 3.905766500305869*^9, 3.906020608916358*^9, 
   3.906582328274604*^9, 3.906694093669373*^9, 3.908331228481579*^9, 
   3.919844786946842*^9, 3.941956750152862*^9, 3.942093871641378*^9, 
   3.979443584017304*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"138182a6-7f2a-4fa1-9bf7-cc337e9a23c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "LO", " ", "result", " ", "under", " ", "the", " ", 
    "convention", " ", "of", " ", "pulling", " ", "out", " ", "BWFlow", "*", 
    RowBox[{"MT", "^", "2"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"prefT2blv", "/", 
     RowBox[{"(", 
      RowBox[{"BWFlow", "*", 
       RowBox[{"MT", "^", "2"}]}], ")"}]}], ")"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"%", "/.", 
      RowBox[{"{", 
       RowBox[{"MT", "\[Rule]", "mb"}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"Gfermi", "\[Rule]", "1"}], "}"}]}], "//", 
    RowBox[{
     RowBox[{"N", "[", 
      RowBox[{"#", ",", "10"}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.905660467078321*^9, 3.9056605452930107`*^9}, {
  3.905660674870143*^9, 3.90566067793311*^9}, {3.905660989618614*^9, 
  3.905660993645236*^9}, {3.905661085354826*^9, 3.905661101805237*^9}, {
  3.905661490442769*^9, 3.905661491857602*^9}, {3.905661941854287*^9, 
  3.905661953766553*^9}, {3.905662872963265*^9, 3.905662896445183*^9}, {
  3.9066937756538677`*^9, 3.906693780499597*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"c3617b68-67a0-437a-b15b-2c150b19ed39"],

Cell[BoxData[
 FractionBox[
  RowBox[{"Gfermi", " ", 
   SuperscriptBox["MT", "3"]}], 
  RowBox[{"32", " ", 
   SqrtBox["2"], " ", 
   SuperscriptBox["\[Pi]", "2"]}]]], "Output",
 CellChangeTimes->{
  3.9056589185374804`*^9, 3.905659258342451*^9, 3.9056599764198914`*^9, {
   3.905660481975246*^9, 3.905660503155325*^9}, {3.905660542588376*^9, 
   3.9056605459482203`*^9}, 3.905660678376544*^9, 3.905660994002944*^9, 
   3.9056611025025578`*^9, {3.905661480889394*^9, 3.90566149265722*^9}, {
   3.905661950129602*^9, 3.905661954353141*^9}, 3.9056624647285147`*^9, 
   3.905662598305005*^9, 3.905662898432651*^9, 3.905664047484354*^9, 
   3.905670998364294*^9, 3.905766500346381*^9, 3.9060206115913143`*^9, 
   3.906582328300972*^9, 3.906693780953148*^9, 3.90669409368894*^9, 
   3.908331228535873*^9, 3.9198447869691668`*^9, 3.94195675017526*^9, 
   3.9420938716611977`*^9, 3.979443584059548*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"7b65983d-4970-4f13-99ae-99e44a17385b"],

Cell[BoxData["0.24452257934583423424116157596446205586`10."], "Output",
 CellChangeTimes->{
  3.9056589185374804`*^9, 3.905659258342451*^9, 3.9056599764198914`*^9, {
   3.905660481975246*^9, 3.905660503155325*^9}, {3.905660542588376*^9, 
   3.9056605459482203`*^9}, 3.905660678376544*^9, 3.905660994002944*^9, 
   3.9056611025025578`*^9, {3.905661480889394*^9, 3.90566149265722*^9}, {
   3.905661950129602*^9, 3.905661954353141*^9}, 3.9056624647285147`*^9, 
   3.905662598305005*^9, 3.905662898432651*^9, 3.905664047484354*^9, 
   3.905670998364294*^9, 3.905766500346381*^9, 3.9060206115913143`*^9, 
   3.906582328300972*^9, 3.906693780953148*^9, 3.90669409368894*^9, 
   3.908331228535873*^9, 3.9198447869691668`*^9, 3.94195675017526*^9, 
   3.9420938716611977`*^9, 3.979443584065216*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"f5ad85f0-556c-4faf-905e-91cea12acd15"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["The result with nl=4", "Subsection",
 CellChangeTimes->{{3.906021021397912*^9, 3.906021027737165*^9}, {
  3.906022022580358*^9, 3.906022028915456*^9}, {3.906694056615343*^9, 
  3.9066940615513906`*^9}},ExpressionUUID->"255fa0a3-ac58-4b33-9628-\
6e3078436581"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"mxs", "=", 
   RowBox[{
    RowBox[{"Range", "[", 
     RowBox[{"1", ",", "2000"}], "]"}], "/", "2001"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"invariantMassDistData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"GamBarGf1", "[", 
      RowBox[{"\"\<LO\>\"", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "xx", "]"}], "*", "mb"}], ",", "mb", ",", "mb"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "mxs"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invariantMassDistLO", "=", " ", 
    RowBox[{"Interpolation", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"mxs", ",", "invariantMassDistData"}], "}"}], "]"}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "9"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"loac", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"invariantMassDistLO", "[", "mx", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mx", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "100"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "10"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.899973053507086*^9, 3.8999730569872293`*^9}, {
   3.8999733974086103`*^9, 3.8999734020709543`*^9}, {3.90339385408397*^9, 
   3.903393863873513*^9}, {3.903577655505534*^9, 3.903577656879479*^9}, {
   3.903577783666567*^9, 3.903577784385764*^9}, {3.903830615348398*^9, 
   3.9038306156673183`*^9}, {3.903831250624426*^9, 3.903831257172388*^9}, {
   3.903831311948752*^9, 3.903831312379397*^9}, {3.903831533756486*^9, 
   3.903831582260227*^9}, {3.903831630954228*^9, 3.903831669460319*^9}, {
   3.903833621553032*^9, 3.903833637949068*^9}, {3.903833986611039*^9, 
   3.903834016073641*^9}, {3.905660178670416*^9, 3.905660224377797*^9}, {
   3.9056611263513536`*^9, 3.905661131362241*^9}, {3.905662412279355*^9, 
   3.9056624152746897`*^9}, 3.905662488476775*^9, {3.9056625484479113`*^9, 
   3.90566255232623*^9}, {3.9056630367913313`*^9, 3.905663042854227*^9}, {
   3.905663085270424*^9, 3.905663086230217*^9}, {3.9065827203965893`*^9, 
   3.906582725558078*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"cf9415c9-697c-44a1-8772-ba7ebfeb24e8"],

Cell[BoxData["0.24452257934583424690183363357933428088`10."], "Output",
 CellChangeTimes->{3.905660596948546*^9, 3.905662467637999*^9, 
  3.905662781538972*^9, 3.9056631091962223`*^9, 3.90566406433048*^9, 
  3.905671008450429*^9, 3.905766510545683*^9, 3.9065848253604918`*^9, 
  3.906693330200465*^9, 3.90669410374574*^9, 3.908331238948826*^9, 
  3.919844797168378*^9, 3.941956760429365*^9, 3.942093882082157*^9, 
  3.979443594743102*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"0a8c4499-c575-45b6-ae96-f0b229384d2b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invariantMassDistData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"GamBarGf1", "[", 
      RowBox[{"\"\<NLO\>\"", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "xx", "]"}], "*", "mb"}], ",", "mb", ",", "mb"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "mxs"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invariantMassDistNLO", "=", " ", 
    RowBox[{"Interpolation", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"mxs", ",", "invariantMassDistData"}], "}"}], "]"}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "9"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"nloac", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"invariantMassDistNLO", "[", "mx", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mx", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "100"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "10"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{
  3.905662796814289*^9, {3.9056630474019613`*^9, 3.9056630531983223`*^9}, 
   3.905663092049899*^9, {3.9065827736630983`*^9, 3.906582774234706*^9}, 
   3.9065828853658133`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"7b8bd184-45e4-4574-a3b0-e53881a69ec6"],

Cell[BoxData[
 RowBox[{"-", "2.36020001168361783644433771200965566095`10."}]], "Output",
 CellChangeTimes->{3.9056628350766478`*^9, 3.9056631193852043`*^9, 
  3.905664190979391*^9, 3.905671026745329*^9, 3.905766528888969*^9, 
  3.906584835364059*^9, 3.9066933401417*^9, 3.906694113813745*^9, 
  3.9083312491000834`*^9, 3.919844807204204*^9, 3.941956770764245*^9, 
  3.9420938926687593`*^9, 3.979443605396359*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"639c96ec-28b0-4f6d-aba9-b19e100820cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invariantMassDistData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"GamBarGf1", "[", 
      RowBox[{"\"\<N2LO\>\"", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "xx", "]"}], "*", "mb"}], ",", "mb", ",", "mb"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "mxs"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invariantMassDistN2LO", "=", " ", 
    RowBox[{"Interpolation", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"mxs", ",", "invariantMassDistData"}], "}"}], "]"}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "9"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"n2loac", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"invariantMassDistN2LO", "[", "mx", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mx", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "100"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "10"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.905662801726465*^9, 3.905662819013967*^9}, {
   3.9056630587428093`*^9, 3.905663062098123*^9}, 3.905663094544897*^9, {
   3.906582888469836*^9, 3.9065828962547817`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"1a889c14-479b-40b4-9a2b-a526b33ff7fa"],

Cell[BoxData[
 RowBox[{"-", "83.2207784081635417185`10."}]], "Output",
 CellChangeTimes->{3.905662852280122*^9, 3.905663129519384*^9, 
  3.905664400931796*^9, 3.9056710431763077`*^9, 3.905766545547724*^9, 
  3.906584845389804*^9, 3.9065945141689796`*^9, 3.906693350142016*^9, 
  3.906694123859077*^9, 3.908331259215548*^9, 3.919844817217144*^9, 
  3.941956781105301*^9, 3.9420939031865253`*^9, 3.9794436161131697`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"40f449f4-e4a1-4f21-8019-6e537a804140"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"invariantMassDistData", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"GamBarGf1", "[", 
      RowBox[{"\"\<N3LO\>\"", ",", 
       RowBox[{
        RowBox[{"Sqrt", "[", "xx", "]"}], "*", "mb"}], ",", "mb", ",", "mb"}],
       "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"xx", ",", "mxs"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"invariantMassDistN3LO", "=", " ", 
    RowBox[{"Interpolation", "[", 
     RowBox[{
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"mxs", ",", "invariantMassDistData"}], "}"}], "]"}], ",", 
      RowBox[{"InterpolationOrder", "\[Rule]", "9"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"n3loac", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "*", "Pi"}], ")"}]}], ")"}], "*", 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{"invariantMassDistN3LO", "[", "mx", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"mx", ",", "0", ",", "1"}], "}"}], ",", 
      RowBox[{"WorkingPrecision", "\[Rule]", "100"}], ",", 
      RowBox[{"PrecisionGoal", "\[Rule]", "10"}]}], "]"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "10"}], "]"}], "&"}]}]}]}], "Input",
 CellChangeTimes->{{3.905662806314117*^9, 3.9056628220221453`*^9}, {
  3.905663067285995*^9, 3.90566309625692*^9}, {3.906582899245644*^9, 
  3.906582904222932*^9}, {3.906594499116706*^9, 3.906594501103319*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"808a68fc-c5f2-43c4-8254-08874b3023e1"],

Cell[BoxData[
 RowBox[{"-", "4236.9186941866723144981`10."}]], "Output",
 CellChangeTimes->{3.905662862295356*^9, 3.905663139979851*^9, 
  3.9056644366301203`*^9, 3.905671053247592*^9, 3.9057665559503603`*^9, 
  3.906584855406741*^9, 3.9065945241534767`*^9, 3.906693360076253*^9, 
  3.906694133953897*^9, 3.9083312692923317`*^9, 3.919844827302228*^9, 
  3.941956791350173*^9, 3.942093913646962*^9, 3.979443626726501*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"2679c6cb-8f15-48fa-80c9-6d60e419e71d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.4130696007683707`"}], ",", 
     RowBox[{"-", "21.271240735416495`"}], ",", 
     RowBox[{"-", "270.73922896517405`"}]}], "}"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"nloac", "/", "4"}], ",", 
      RowBox[{"n2loac", "/", 
       RowBox[{"4", "^", "2"}]}], ",", 
      RowBox[{"n3loac", "/", 
       RowBox[{"4", "^", "3"}]}]}], "}"}], "/", "loac"}], "//", 
   "N"}]}]], "Input",
 CellChangeTimes->{{3.905663152921898*^9, 3.905663175569079*^9}, {
  3.905663209471033*^9, 3.905663209637821*^9}, {3.905667596529612*^9, 
  3.9056676106401987`*^9}, {3.905667671596332*^9, 3.905667675943959*^9}, {
  3.9057667676947927`*^9, 3.9057667709857073`*^9}, {3.905767324563698*^9, 
  3.905767326930694*^9}, {3.906693710524082*^9, 3.9066937336116343`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"0a3ae5fe-e7cf-44f1-bcfa-270734ce4f39"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.4130696007683707`"}], ",", 
   RowBox[{"-", "21.271240735416495`"}], ",", 
   RowBox[{"-", "270.73922896517405`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9056631615497723`*^9, 3.905663209941256*^9}, 
   3.905664436724496*^9, 3.905665505919228*^9, 3.9056676764512033`*^9, 
   3.905671053331975*^9, 3.905766556067506*^9, {3.9057667687167587`*^9, 
   3.905766771349546*^9}, 3.9057669289024887`*^9, 3.905767327402246*^9, 
   3.90602065865386*^9, 3.906021917093631*^9, 3.906021966122436*^9, 
   3.906582368693975*^9, 3.9066937344722433`*^9, 3.906694134018055*^9, 
   3.908331269343244*^9, 3.919844827357864*^9, 3.941956791411515*^9, 
   3.9420939137075253`*^9, 3.979443626779799*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"a77ee9aa-0eba-476b-b743-0d4fa6c2c1e8"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowToolbars->"EditBar",
WindowSize->{1490.25, 1053},
WindowMargins->{{14.25, Automatic}, {Automatic, 0}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.4 Inherited,
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"141593d8-ada4-45dc-9f48-87f0545d90d3"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 285, 4, 136, "Title",ExpressionUUID->"eeb5bb8f-1032-4e83-a4ab-313988b96152"],
Cell[868, 28, 1349, 25, 146, "Text",ExpressionUUID->"f562ad2d-c75b-4b4f-a60c-5b7adc34cd83"],
Cell[2220, 55, 291, 6, 43, "Input",ExpressionUUID->"a0ce6f9e-77fc-4e14-8bab-7e12e6261a41"],
Cell[CellGroupData[{
Cell[2536, 65, 237, 4, 93, "Section",ExpressionUUID->"cfe19e8c-6bd6-4c7b-bbd6-4c74701e87fc"],
Cell[2776, 71, 3585, 65, 488, "Text",ExpressionUUID->"ff48177c-e16c-4587-81a3-6b44d8675b9f"],
Cell[6364, 138, 538, 10, 48, "Text",ExpressionUUID->"0b472ffd-1841-43f7-a1f6-f986be64f6b3"],
Cell[CellGroupData[{
Cell[6927, 152, 1494, 30, 165, "Input",ExpressionUUID->"20e32dbc-bc81-4fce-8675-c3cbd15600a5"],
Cell[8424, 184, 1568, 22, 46, "Output",ExpressionUUID->"a6292a33-8aa6-4507-8242-f78c086c577c"],
Cell[9995, 208, 1567, 22, 46, "Output",ExpressionUUID->"f752edb4-a00b-47d1-8adb-fefcf77fb514"],
Cell[11565, 232, 1567, 22, 46, "Output",ExpressionUUID->"8478c67e-bbd0-45e6-a1ac-2e90550dbe2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13169, 259, 1597, 42, 211, "Input",ExpressionUUID->"ed7bb2d1-bb1a-442d-9b67-7e20f09f4609"],
Cell[14769, 303, 1263, 19, 57, "Output",ExpressionUUID->"95b91f2b-0566-480d-aa31-c1c1f3e11134"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[16081, 328, 350, 5, 72, "Section",ExpressionUUID->"79208529-5302-43aa-8240-befdb91b078d"],
Cell[16434, 335, 934, 16, 112, "Text",ExpressionUUID->"469c7081-a997-49db-8f73-1e9dbc412c14"],
Cell[CellGroupData[{
Cell[17393, 355, 824, 18, 137, "Input",ExpressionUUID->"4bb88651-02dc-413e-84d7-cc3d6d626290"],
Cell[18220, 375, 1031, 14, 46, "Output",ExpressionUUID->"0cbfa87e-330d-4928-80a7-e7392a81254b"],
Cell[19254, 391, 1024, 14, 46, "Output",ExpressionUUID->"5bdc21e3-d17d-4390-bd91-660e604be27f"],
Cell[20281, 407, 1025, 14, 46, "Output",ExpressionUUID->"617da8cb-4ee4-41f0-b286-73cdd203a3be"],
Cell[21309, 423, 1025, 14, 46, "Output",ExpressionUUID->"d5cd6d99-52c5-472d-9e58-a967ff5fd1fa"]
}, Open  ]],
Cell[22349, 440, 606, 11, 80, "Text",ExpressionUUID->"ce47001e-19ba-4cfe-8011-9d41fbcc1207"],
Cell[22958, 453, 462, 10, 71, "Input",ExpressionUUID->"1759403e-8199-4277-a27b-a61d7b0187c6"],
Cell[23423, 465, 630, 11, 82, "Text",ExpressionUUID->"2e0ad4f1-9f47-4d8b-97e2-8b1364bf1379"],
Cell[CellGroupData[{
Cell[24078, 480, 334, 6, 41, "Input",ExpressionUUID->"4d50d50c-85a6-40f2-8257-eab693f525bc"],
Cell[24415, 488, 988, 14, 47, "Output",ExpressionUUID->"c66af920-4524-46d3-8b05-117b2050baf1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[25452, 508, 251, 4, 72, "Section",ExpressionUUID->"a8960c76-83c1-4041-8483-c53c7feaca60"],
Cell[CellGroupData[{
Cell[25728, 516, 190, 3, 74, "Subsection",ExpressionUUID->"c4bc3524-4689-45a2-aa0e-8ba41726f3e7"],
Cell[25921, 521, 1389, 21, 146, "Text",ExpressionUUID->"fbdeeb1d-0f38-4e19-bc65-b7825e5f7ad2"],
Cell[27313, 544, 1831, 41, 120, "Text",ExpressionUUID->"194727c9-c34f-4b6c-8533-31c29e84d015",
 InitializationCell->True],
Cell[CellGroupData[{
Cell[29169, 589, 169, 3, 41, "Input",ExpressionUUID->"f9482b86-4326-4125-a7cd-5c4be76bdc19"],
Cell[29341, 594, 17813, 385, 288, "Output",ExpressionUUID->"5266c3a3-2871-4ea9-8d44-10e78778b735"]
}, Open  ]],
Cell[47169, 982, 390, 9, 71, "Input",ExpressionUUID->"1b4b3ff1-fc3a-48ec-a0b3-3e0ef9ca2391"],
Cell[CellGroupData[{
Cell[47584, 995, 1266, 30, 100, "Input",ExpressionUUID->"000fa1fc-aa55-4290-a2aa-d4a6a47ff724"],
Cell[48853, 1027, 946, 13, 47, "Output",ExpressionUUID->"93c5c79a-c770-4c17-ab15-fcd3d4a2ec5d"],
Cell[49802, 1042, 946, 13, 47, "Output",ExpressionUUID->"b9c5b156-3053-466c-ad4a-5899ee605bc8"]
}, Open  ]],
Cell[50763, 1058, 1704, 34, 146, "Text",ExpressionUUID->"8265031e-9297-419a-b5f9-942bbf85d276"],
Cell[CellGroupData[{
Cell[52492, 1096, 2826, 76, 216, "Input",ExpressionUUID->"287b86b8-ef47-493c-9dbc-e348aa5e12fe"],
Cell[55321, 1174, 1305, 25, 75, "Output",ExpressionUUID->"823635f2-a38c-49c4-a973-414b627ea4fd"],
Cell[56629, 1201, 1171, 19, 69, "Output",ExpressionUUID->"e29b5f36-a0ac-4693-a1d7-b1db7e63716c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57837, 1225, 3017, 74, 307, "Input",ExpressionUUID->"a782faea-eefe-4922-af48-4428b816f36a"],
Cell[60857, 1301, 557, 8, 47, "Output",ExpressionUUID->"ef132b04-eac0-448b-8f2d-83349ad5015c"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[61475, 1316, 385, 6, 93, "Section",ExpressionUUID->"3c48c0a1-fd44-48b9-9359-8f62cc61335d"],
Cell[CellGroupData[{
Cell[61885, 1326, 252, 4, 74, "Subsection",ExpressionUUID->"50304bc6-5da2-492a-9390-ce2ec44d0e0c"],
Cell[CellGroupData[{
Cell[62162, 1334, 1279, 34, 79, "Input",ExpressionUUID->"5e6e7537-9ef0-46ba-83ca-4b7e99bd9ff5"],
Cell[63444, 1370, 592, 10, 72, "Output",ExpressionUUID->"dc6ba8a6-4d17-4729-9b16-91ad1d8b1e95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64073, 1385, 376, 9, 44, "Input",ExpressionUUID->"6e81838e-2bf5-43a6-adbc-e99e7b68ebc3"],
Cell[64452, 1396, 673, 13, 74, "Output",ExpressionUUID->"b7aa5963-c8db-4d06-8060-b26ea6fb5ba5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65162, 1414, 603, 14, 45, "Input",ExpressionUUID->"a1d3ba56-cb16-4dc8-8903-59381a5d2c9c"],
Cell[65768, 1430, 709, 14, 70, "Output",ExpressionUUID->"de9d356a-8a0b-4290-b8d1-da0b2d14f703"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66514, 1449, 433, 8, 41, "Input",ExpressionUUID->"28af7aad-b6e1-4292-9eb8-d23f48641948"],
Cell[66950, 1459, 676, 11, 65, "Output",ExpressionUUID->"138182a6-7f2a-4fa1-9bf7-cc337e9a23c5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67663, 1475, 1259, 30, 129, "Input",ExpressionUUID->"c3617b68-67a0-437a-b15b-2c150b19ed39"],
Cell[68925, 1507, 975, 18, 74, "Output",ExpressionUUID->"7b65983d-4970-4f13-99ae-99e44a17385b"],
Cell[69903, 1527, 868, 12, 47, "Output",ExpressionUUID->"f5ad85f0-556c-4faf-905e-91cea12acd15"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[70820, 1545, 265, 4, 50, "Subsection",ExpressionUUID->"255fa0a3-ac58-4b33-9628-6e3078436581"],
Cell[CellGroupData[{
Cell[71110, 1553, 2553, 60, 166, "Input",ExpressionUUID->"cf9415c9-697c-44a1-8772-ba7ebfeb24e8"],
Cell[73666, 1615, 517, 7, 46, "Output",ExpressionUUID->"0a8c4499-c575-45b6-ae96-f0b229384d2b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74220, 1627, 1607, 44, 134, "Input",ExpressionUUID->"7b8bd184-45e4-4574-a3b0-e53881a69ec6"],
Cell[75830, 1673, 491, 7, 46, "Output",ExpressionUUID->"639c96ec-28b0-4f6d-aba9-b19e100820cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76358, 1685, 1606, 43, 134, "Input",ExpressionUUID->"1a889c14-479b-40b4-9a2b-a526b33ff7fa"],
Cell[77967, 1730, 497, 7, 46, "Output",ExpressionUUID->"40f449f4-e4a1-4f21-8019-6e537a804140"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78501, 1742, 1625, 43, 134, "Input",ExpressionUUID->"808a68fc-c5f2-43c4-8254-08874b3023e1"],
Cell[80129, 1787, 499, 7, 47, "Output",ExpressionUUID->"2679c6cb-8f15-48fa-80c9-6d60e419e71d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80665, 1799, 979, 24, 74, "Input",ExpressionUUID->"0a3ae5fe-e7cf-44f1-bcfa-270734ce4f39"],
Cell[81647, 1825, 820, 14, 47, "Output",ExpressionUUID->"a77ee9aa-0eba-476b-b743-0d4fa6c2c1e8"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


